Symbol Alphabets in QCD and Flag Cluster Algebras

The full 245-letter symbol alphabet for all planar massless two-loop six-point Feynman integrals was recently determined in arXiv:2412.19884 and arXiv:2501.01847. In a parallel mathematical development, it was shown in arXiv:2408.14956 that there is an embedding of the cluster algebra associated to the partial flag variety $Fl_{2,n-2;n}$, which describes the kinematics of $n$ massless particles, into that of the Grassmannian Gr$(n{-}2,2n{-}4)$. In this paper we connect these developments by showing that most of the rational symbol letters can be expressed in terms of flag cluster variables, and that all of the algebraic symbol letters arise from infinite mutation sequences.

==> anc/Hexagon_data.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*6-point letters*)


(* ::Code:: *)
(*Quit[]*)


(* ::Section:: *)
(*Two-loop planar hexagon symbol alphabet in [2501.01847]*)


(* ::Text:: *)
(*The two-loop planar hexagon symbol alphabet provided in Henn, Matija\[SHacek]i\[CAcute]a, Miczajka, Peraro, Xu and Zhang's paper: "Complete function space for planar two-loop six-particle scattering amplitudes".*)


(* ::Input::Initialization:: *)
Wlist={v[1],v[2],v[3],v[4],v[5],v[6],v[7],v[8],v[9],-v[1]-v[2],-v[2]-v[3],-v[3]-v[4],-v[4]-v[5],-v[5]-v[6],-v[1]-v[6],v[1]-v[7],v[2]-v[8],v[3]-v[9],v[4]-v[7],v[5]-v[8],v[6]-v[9],v[1]-v[9],v[2]-v[7],v[3]-v[8],v[4]-v[9],v[5]-v[7],v[6]-v[8],-v[1]-v[2]+v[7],-v[2]-v[3]+v[8],-v[3]-v[4]+v[9],-v[4]-v[5]+v[7],-v[5]-v[6]+v[8],-v[1]-v[6]+v[9],v[1]-v[3]-v[7],v[2]-v[4]-v[8],v[3]-v[5]-v[9],v[4]-v[6]-v[7],-v[1]+v[5]-v[8],-v[2]+v[6]-v[9],v[1]-v[5]-v[9],v[2]-v[6]-v[7],-v[1]+v[3]-v[8],-v[2]+v[4]-v[9],-v[3]+v[5]-v[7],-v[4]+v[6]-v[8],v[1]+v[4]-v[7]-v[9],v[2]+v[5]-v[7]-v[8],v[3]+v[6]-v[8]-v[9],-v[1] v[4]+v[7] v[9],-v[2] v[5]+v[7] v[8],-v[3] v[6]+v[8] v[9],v[1] v[5]-v[1] v[7]+v[3] v[7],v[2] v[6]-v[2] v[8]+v[4] v[8],v[1] v[3]-v[3] v[9]+v[5] v[9],v[2] v[4]-v[4] v[7]+v[6] v[7],v[3] v[5]+v[1] v[8]-v[5] v[8],v[4] v[6]+v[2] v[9]-v[6] v[9],-v[1] v[4]-v[2] v[9]+v[7] v[9],-v[2] v[5]-v[3] v[7]+v[7] v[8],-v[3] v[6]-v[4] v[8]+v[8] v[9],-v[1] v[4]-v[5] v[9]+v[7] v[9],-v[2] v[5]-v[6] v[7]+v[7] v[8],-v[3] v[6]-v[1] v[8]+v[8] v[9],-v[1] v[4]-v[3] v[7]+v[7] v[9],-v[2] v[5]-v[4] v[8]+v[7] v[8],-v[3] v[6]-v[5] v[9]+v[8] v[9],-v[1] v[4]-v[6] v[7]+v[7] v[9],-v[2] v[5]-v[1] v[8]+v[7] v[8],-v[3] v[6]-v[2] v[9]+v[8] v[9],v[1] v[5]+v[3] v[7]-v[5] v[7],v[2] v[6]+v[4] v[8]-v[6] v[8],v[1] v[3]-v[1] v[9]+v[5] v[9],v[2] v[4]-v[2] v[7]+v[6] v[7],v[3] v[5]+v[1] v[8]-v[3] v[8],v[4] v[6]+v[2] v[9]-v[4] v[9],v[1] v[3]+v[1] v[4]-v[3] v[9]+v[5] v[9]-v[7] v[9],v[2] v[4]+v[2] v[5]-v[4] v[7]+v[6] v[7]-v[7] v[8],v[3] v[5]+v[3] v[6]+v[1] v[8]-v[5] v[8]-v[8] v[9],v[1] v[4]+v[4] v[6]+v[2] v[9]-v[6] v[9]-v[7] v[9],v[1] v[5]+v[2] v[5]-v[1] v[7]+v[3] v[7]-v[7] v[8],v[2] v[6]+v[3] v[6]-v[2] v[8]+v[4] v[8]-v[8] v[9],v[1] v[4]+v[2] v[4]-v[2] v[7]+v[6] v[7]-v[7] v[9],v[2] v[5]+v[3] v[5]+v[1] v[8]-v[3] v[8]-v[7] v[8],v[3] v[6]+v[4] v[6]+v[2] v[9]-v[4] v[9]-v[8] v[9],v[1] v[4]+v[1] v[5]+v[3] v[7]-v[5] v[7]-v[7] v[9],v[2] v[5]+v[2] v[6]+v[4] v[8]-v[6] v[8]-v[7] v[8],v[1] v[3]+v[3] v[6]-v[1] v[9]+v[5] v[9]-v[8] v[9],-v[1] v[3]+v[1] v[9]+v[3] v[9]-v[5] v[9]-v[9]^2,-v[2] v[4]+v[2] v[7]+v[4] v[7]-v[6] v[7]-v[7]^2,-v[3] v[5]-v[1] v[8]+v[3] v[8]+v[5] v[8]-v[8]^2,-v[4] v[6]-v[2] v[9]+v[4] v[9]+v[6] v[9]-v[9]^2,-v[1] v[5]+v[1] v[7]-v[3] v[7]+v[5] v[7]-v[7]^2,-v[2] v[6]+v[2] v[8]-v[4] v[8]+v[6] v[8]-v[8]^2,-v[1]^2+2 v[1] v[3]-v[3]^2-v[2] v[5]+v[1] v[7]-v[3] v[7]-v[1] v[8]+v[3] v[8]+v[7] v[8],-v[2]^2+2 v[2] v[4]-v[4]^2-v[3] v[6]+v[2] v[8]-v[4] v[8]-v[2] v[9]+v[4] v[9]+v[8] v[9],-v[3]^2-v[1] v[4]+2 v[3] v[5]-v[5]^2-v[3] v[7]+v[5] v[7]+v[3] v[9]-v[5] v[9]+v[7] v[9],-v[4]^2-v[2] v[5]+2 v[4] v[6]-v[6]^2+v[4] v[7]-v[6] v[7]-v[4] v[8]+v[6] v[8]+v[7] v[8],-v[1]^2+2 v[1] v[5]-v[5]^2-v[3] v[6]-v[1] v[8]+v[5] v[8]+v[1] v[9]-v[5] v[9]+v[8] v[9],-v[2]^2-v[1] v[4]+2 v[2] v[6]-v[6]^2+v[2] v[7]-v[6] v[7]-v[2] v[9]+v[6] v[9]+v[7] v[9],-v[2] v[3] v[5]-v[1] v[4] v[6]-v[3] v[6] v[7]+v[1] v[4] v[8]+v[3] v[7] v[8]+v[2] v[5] v[9]+v[6] v[7] v[9]-v[7] v[8] v[9],-v[1] v[2] v[5]-v[3] v[4] v[6]+v[3] v[6] v[7]-v[1] v[4] v[8]+v[1] v[7] v[8]+v[2] v[5] v[9]+v[4] v[8] v[9]-v[7] v[8] v[9],-v[1] v[4] v[5]-v[2] v[3] v[6]+v[3] v[6] v[7]+v[1] v[4] v[8]-v[2] v[5] v[9]+v[5] v[7] v[9]+v[2] v[8] v[9]-v[7] v[8] v[9],-v[1] v[3] v[4]-v[2] v[5] v[6]-v[3] v[6] v[7]+v[1] v[4] v[8]+v[6] v[7] v[8]+v[2] v[5] v[9]+v[3] v[7] v[9]-v[7] v[8] v[9],-v[2] v[4] v[5]-v[1] v[3] v[6]+v[3] v[6] v[7]-v[1] v[4] v[8]+v[4] v[7] v[8]+v[2] v[5] v[9]+v[1] v[8] v[9]-v[7] v[8] v[9],-v[1] v[2] v[4]-v[3] v[5] v[6]+v[3] v[6] v[7]+v[1] v[4] v[8]-v[2] v[5] v[9]+v[2] v[7] v[9]+v[5] v[8] v[9]-v[7] v[8] v[9],-v[1] v[2] v[5]-v[1] v[5]^2-v[3] v[5] v[7]+v[5]^2 v[7]+v[1] v[5] v[8]+v[3] v[7] v[8]-v[5] v[7] v[8],-v[2] v[3] v[6]-v[2] v[6]^2-v[4] v[6] v[8]+v[6]^2 v[8]+v[2] v[6] v[9]+v[4] v[8] v[9]-v[6] v[8] v[9],-v[1]^2 v[3]-v[1] v[3] v[4]+v[1] v[3] v[7]+v[1]^2 v[9]-v[1] v[5] v[9]-v[1] v[7] v[9]+v[5] v[7] v[9],-v[2]^2 v[4]-v[2] v[4] v[5]+v[2]^2 v[7]-v[2] v[6] v[7]+v[2] v[4] v[8]-v[2] v[7] v[8]+v[6] v[7] v[8],-v[3]^2 v[5]-v[3] v[5] v[6]-v[1] v[3] v[8]+v[3]^2 v[8]+v[3] v[5] v[9]+v[1] v[8] v[9]-v[3] v[8] v[9],-v[1] v[4] v[6]-v[4]^2 v[6]+v[4] v[6] v[7]-v[2] v[4] v[9]+v[4]^2 v[9]+v[2] v[7] v[9]-v[4] v[7] v[9],-v[2]^2 v[6]-v[2] v[5] v[6]+v[2] v[6] v[7]+v[2]^2 v[8]-v[2] v[4] v[8]-v[2] v[7] v[8]+v[4] v[7] v[8],-v[1]^2 v[5]-v[1] v[4] v[5]+v[1]^2 v[7]-v[1] v[3] v[7]+v[1] v[5] v[9]-v[1] v[7] v[9]+v[3] v[7] v[9],-v[3] v[4] v[6]-v[4] v[6]^2+v[4] v[6] v[8]-v[2] v[6] v[9]+v[6]^2 v[9]+v[2] v[8] v[9]-v[6] v[8] v[9],-v[2] v[3] v[5]-v[3] v[5]^2+v[3] v[5] v[7]-v[1] v[5] v[8]+v[5]^2 v[8]+v[1] v[7] v[8]-v[5] v[7] v[8],-v[1] v[2] v[4]-v[2] v[4]^2+v[4]^2 v[7]-v[4] v[6] v[7]+v[2] v[4] v[9]-v[4] v[7] v[9]+v[6] v[7] v[9],-v[1] v[3]^2-v[1] v[3] v[6]+v[1] v[3] v[8]+v[3]^2 v[9]-v[3] v[5] v[9]-v[3] v[8] v[9]+v[5] v[8] v[9],r[1],r[2],r[3],r[4],r[5],eps[1,2,3,4],eps[2,3,4,5],eps[3,4,5,6],eps[4,5,6,1],eps[5,6,1,2],eps[6,1,2,3],eps[1,2,3,5],eps[2,3,4,6],eps[3,4,5,1],eps[4,5,6,2],eps[5,6,1,3],eps[6,1,2,4],eps[1,2,4,5],eps[2,3,5,6],eps[3,4,6,1],\[CapitalDelta]6,-eps[4,5,6,1] v[1]+eps[5,6,1,2] v[7],-eps[5,6,1,2] v[2]+eps[6,1,2,3] v[8],-eps[6,1,2,3] v[3]+eps[1,2,3,4] v[9],-eps[1,2,3,4] v[4]+eps[2,3,4,5] v[7],-eps[2,3,4,5] v[5]+eps[3,4,5,6] v[8],-eps[3,4,5,6] v[6]+eps[4,5,6,1] v[9],-eps[1,2,4,5] v[3]+eps[1,2,3,4] v[5]+eps[3,4,5,1] (v[3]-v[8])-eps[2,3,4,5] (v[5]-v[8]),-eps[2,3,5,6] v[4]+eps[2,3,4,5] v[6]+eps[4,5,6,2] (v[4]-v[9])-eps[3,4,5,6] (v[6]-v[9]),eps[3,4,5,6] v[1]-eps[3,4,6,1] v[5]-eps[4,5,6,1] (v[1]-v[7])+eps[5,6,1,3] (v[5]-v[7]),eps[4,5,6,1] v[2]-eps[1,2,4,5] v[6]-eps[5,6,1,2] (v[2]-v[8])+eps[6,1,2,4] (v[6]-v[8]),-eps[2,3,5,6] v[1]+eps[5,6,1,2] v[3]+eps[1,2,3,5] (v[1]-v[9])-eps[6,1,2,3] (v[3]-v[9]),-eps[3,4,6,1] v[2]+eps[6,1,2,3] v[4]+eps[2,3,4,6] (v[2]-v[7])-eps[1,2,3,4] (v[4]-v[7]),-eps[1,2,3,4] v[6]+eps[6,1,2,3] v[8],-eps[2,3,4,5] v[1]+eps[1,2,3,4] v[9],-eps[3,4,5,6] v[2]+eps[2,3,4,5] v[7],-eps[4,5,6,1] v[3]+eps[3,4,5,6] v[8],-eps[5,6,1,2] v[4]+eps[4,5,6,1] v[9],-eps[6,1,2,3] v[5]+eps[5,6,1,2] v[7],(-r[1]+v[1]+v[3]-v[5])/(r[1]+v[1]+v[3]-v[5]),(-r[2]+v[2]+v[4]-v[6])/(r[2]+v[2]+v[4]-v[6]),(-r[1]-v[1]+v[3]+v[5])/(r[1]-v[1]+v[3]+v[5]),(-r[2]-v[2]+v[4]+v[6])/(r[2]-v[2]+v[4]+v[6]),(-r[1]+v[1]-v[3]+v[5]-2 v[7])/(r[1]+v[1]-v[3]+v[5]-2 v[7]),(-r[2]+v[2]-v[4]+v[6]-2 v[8])/(r[2]+v[2]-v[4]+v[6]-2 v[8]),(-r[1]+v[1]+v[3]-v[5]-2 v[9])/(r[1]+v[1]+v[3]-v[5]-2 v[9]),(-r[2]+v[2]+v[4]-v[6]-2 v[7])/(r[2]+v[2]+v[4]-v[6]-2 v[7]),(-r[1]-v[1]+v[3]+v[5]-2 v[8])/(r[1]-v[1]+v[3]+v[5]-2 v[8]),(-r[2]-v[2]+v[4]+v[6]-2 v[9])/(r[2]-v[2]+v[4]+v[6]-2 v[9]),(-r[3]+v[7]+v[9])/(r[3]+v[7]+v[9]),(-r[4]+v[7]+v[8])/(r[4]+v[7]+v[8]),(-r[5]+v[8]+v[9])/(r[5]+v[8]+v[9]),(-r[3]+v[7]-v[9])/(r[3]+v[7]-v[9]),(-r[4]-v[7]+v[8])/(r[4]-v[7]+v[8]),(-r[5]-v[8]+v[9])/(r[5]-v[8]+v[9]),(-r[3]-2 v[1]+v[7]+v[9])/(r[3]-2 v[1]+v[7]+v[9]),(-r[4]-2 v[2]+v[7]+v[8])/(r[4]-2 v[2]+v[7]+v[8]),(-r[5]-2 v[3]+v[8]+v[9])/(r[5]-2 v[3]+v[8]+v[9]),(-r[3]+2 v[3]-2 v[5]+v[7]-v[9])/(r[3]+2 v[3]-2 v[5]+v[7]-v[9]),(-r[4]+2 v[4]-2 v[6]-v[7]+v[8])/(r[4]+2 v[4]-2 v[6]-v[7]+v[8]),(-r[5]-2 v[1]+2 v[5]-v[8]+v[9])/(r[5]-2 v[1]+2 v[5]-v[8]+v[9]),(-r[3]-2 v[2]+2 v[6]+v[7]-v[9])/(r[3]-2 v[2]+2 v[6]+v[7]-v[9]),(-r[4]+2 v[1]-2 v[3]-v[7]+v[8])/(r[4]+2 v[1]-2 v[3]-v[7]+v[8]),(-r[5]+2 v[2]-2 v[4]-v[8]+v[9])/(r[5]+2 v[2]-2 v[4]-v[8]+v[9]),(-eps[1,2,3,4]+v[1] v[2]-v[2] v[3]+v[2] v[5]+v[3] v[7]-v[1] v[8]-v[7] v[8])/(eps[1,2,3,4]+v[1] v[2]-v[2] v[3]+v[2] v[5]+v[3] v[7]-v[1] v[8]-v[7] v[8]),(-eps[2,3,4,5]+v[2] v[3]-v[3] v[4]+v[3] v[6]+v[4] v[8]-v[2] v[9]-v[8] v[9])/(eps[2,3,4,5]+v[2] v[3]-v[3] v[4]+v[3] v[6]+v[4] v[8]-v[2] v[9]-v[8] v[9]),(-eps[3,4,5,6]+v[1] v[4]+v[3] v[4]-v[4] v[5]-v[3] v[7]+v[5] v[9]-v[7] v[9])/(eps[3,4,5,6]+v[1] v[4]+v[3] v[4]-v[4] v[5]-v[3] v[7]+v[5] v[9]-v[7] v[9]),(-eps[4,5,6,1]+v[2] v[5]+v[4] v[5]-v[5] v[6]+v[6] v[7]-v[4] v[8]-v[7] v[8])/(eps[4,5,6,1]+v[2] v[5]+v[4] v[5]-v[5] v[6]+v[6] v[7]-v[4] v[8]-v[7] v[8]),(-eps[5,6,1,2]-v[1] v[6]+v[3] v[6]+v[5] v[6]+v[1] v[8]-v[5] v[9]-v[8] v[9])/(eps[5,6,1,2]-v[1] v[6]+v[3] v[6]+v[5] v[6]+v[1] v[8]-v[5] v[9]-v[8] v[9]),(-eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]-v[6] v[7]+v[2] v[9]-v[7] v[9])/(eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]-v[6] v[7]+v[2] v[9]-v[7] v[9]),(-eps[1,2,3,4]+v[1] v[2]-v[2] v[3]-v[2] v[5]+v[3] v[7]-v[1] v[8]+v[7] v[8])/(eps[1,2,3,4]+v[1] v[2]-v[2] v[3]-v[2] v[5]+v[3] v[7]-v[1] v[8]+v[7] v[8]),(-eps[2,3,4,5]+v[2] v[3]-v[3] v[4]-v[3] v[6]+v[4] v[8]-v[2] v[9]+v[8] v[9])/(eps[2,3,4,5]+v[2] v[3]-v[3] v[4]-v[3] v[6]+v[4] v[8]-v[2] v[9]+v[8] v[9]),(-eps[3,4,5,6]-v[1] v[4]+v[3] v[4]-v[4] v[5]-v[3] v[7]+v[5] v[9]+v[7] v[9])/(eps[3,4,5,6]-v[1] v[4]+v[3] v[4]-v[4] v[5]-v[3] v[7]+v[5] v[9]+v[7] v[9]),(-eps[4,5,6,1]-v[2] v[5]+v[4] v[5]-v[5] v[6]+v[6] v[7]-v[4] v[8]+v[7] v[8])/(eps[4,5,6,1]-v[2] v[5]+v[4] v[5]-v[5] v[6]+v[6] v[7]-v[4] v[8]+v[7] v[8]),(-eps[5,6,1,2]-v[1] v[6]-v[3] v[6]+v[5] v[6]+v[1] v[8]-v[5] v[9]+v[8] v[9])/(eps[5,6,1,2]-v[1] v[6]-v[3] v[6]+v[5] v[6]+v[1] v[8]-v[5] v[9]+v[8] v[9]),(-eps[6,1,2,3]-v[1] v[2]-v[1] v[4]+v[1] v[6]-v[6] v[7]+v[2] v[9]+v[7] v[9])/(eps[6,1,2,3]-v[1] v[2]-v[1] v[4]+v[1] v[6]-v[6] v[7]+v[2] v[9]+v[7] v[9]),(-eps[1,2,3,4]-v[1] v[2]+v[2] v[3]+v[2] v[5]+v[3] v[7]+v[1] v[8]-v[7] v[8])/(eps[1,2,3,4]-v[1] v[2]+v[2] v[3]+v[2] v[5]+v[3] v[7]+v[1] v[8]-v[7] v[8]),(-eps[2,3,4,5]-v[2] v[3]+v[3] v[4]+v[3] v[6]+v[4] v[8]+v[2] v[9]-v[8] v[9])/(eps[2,3,4,5]-v[2] v[3]+v[3] v[4]+v[3] v[6]+v[4] v[8]+v[2] v[9]-v[8] v[9]),(-eps[3,4,5,6]+v[1] v[4]-v[3] v[4]+v[4] v[5]+v[3] v[7]+v[5] v[9]-v[7] v[9])/(eps[3,4,5,6]+v[1] v[4]-v[3] v[4]+v[4] v[5]+v[3] v[7]+v[5] v[9]-v[7] v[9]),(-eps[4,5,6,1]+v[2] v[5]-v[4] v[5]+v[5] v[6]+v[6] v[7]+v[4] v[8]-v[7] v[8])/(eps[4,5,6,1]+v[2] v[5]-v[4] v[5]+v[5] v[6]+v[6] v[7]+v[4] v[8]-v[7] v[8]),(-eps[5,6,1,2]+v[1] v[6]+v[3] v[6]-v[5] v[6]+v[1] v[8]+v[5] v[9]-v[8] v[9])/(eps[5,6,1,2]+v[1] v[6]+v[3] v[6]-v[5] v[6]+v[1] v[8]+v[5] v[9]-v[8] v[9]),(-eps[6,1,2,3]+v[1] v[2]+v[1] v[4]-v[1] v[6]+v[6] v[7]+v[2] v[9]-v[7] v[9])/(eps[6,1,2,3]+v[1] v[2]+v[1] v[4]-v[1] v[6]+v[6] v[7]+v[2] v[9]-v[7] v[9]),(-eps[1,2,3,4]+v[1] v[2]-v[2] v[3]+v[2] v[5]+v[3] v[7]+v[1] v[8]-v[7] v[8])/(eps[1,2,3,4]+v[1] v[2]-v[2] v[3]+v[2] v[5]+v[3] v[7]+v[1] v[8]-v[7] v[8]),(-eps[2,3,4,5]+v[2] v[3]-v[3] v[4]+v[3] v[6]+v[4] v[8]+v[2] v[9]-v[8] v[9])/(eps[2,3,4,5]+v[2] v[3]-v[3] v[4]+v[3] v[6]+v[4] v[8]+v[2] v[9]-v[8] v[9]),(-eps[3,4,5,6]+v[1] v[4]+v[3] v[4]-v[4] v[5]+v[3] v[7]+v[5] v[9]-v[7] v[9])/(eps[3,4,5,6]+v[1] v[4]+v[3] v[4]-v[4] v[5]+v[3] v[7]+v[5] v[9]-v[7] v[9]),(-eps[4,5,6,1]+v[2] v[5]+v[4] v[5]-v[5] v[6]+v[6] v[7]+v[4] v[8]-v[7] v[8])/(eps[4,5,6,1]+v[2] v[5]+v[4] v[5]-v[5] v[6]+v[6] v[7]+v[4] v[8]-v[7] v[8]),(-eps[5,6,1,2]-v[1] v[6]+v[3] v[6]+v[5] v[6]+v[1] v[8]+v[5] v[9]-v[8] v[9])/(eps[5,6,1,2]-v[1] v[6]+v[3] v[6]+v[5] v[6]+v[1] v[8]+v[5] v[9]-v[8] v[9]),(-eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]+v[6] v[7]+v[2] v[9]-v[7] v[9])/(eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]+v[6] v[7]+v[2] v[9]-v[7] v[9]),(-eps[1,2,3,4]+v[1] v[2]-v[2] v[3]-v[2] v[5]+v[3] v[7]+v[1] v[8]+2 v[2] v[8]-v[7] v[8])/(eps[1,2,3,4]+v[1] v[2]-v[2] v[3]-v[2] v[5]+v[3] v[7]+v[1] v[8]+2 v[2] v[8]-v[7] v[8]),(-eps[2,3,4,5]+v[2] v[3]-v[3] v[4]-v[3] v[6]+v[4] v[8]+v[2] v[9]+2 v[3] v[9]-v[8] v[9])/(eps[2,3,4,5]+v[2] v[3]-v[3] v[4]-v[3] v[6]+v[4] v[8]+v[2] v[9]+2 v[3] v[9]-v[8] v[9]),(-eps[3,4,5,6]-v[1] v[4]+v[3] v[4]-v[4] v[5]+v[3] v[7]+2 v[4] v[7]+v[5] v[9]-v[7] v[9])/(eps[3,4,5,6]-v[1] v[4]+v[3] v[4]-v[4] v[5]+v[3] v[7]+2 v[4] v[7]+v[5] v[9]-v[7] v[9]),(-eps[4,5,6,1]-v[2] v[5]+v[4] v[5]-v[5] v[6]+v[6] v[7]+v[4] v[8]+2 v[5] v[8]-v[7] v[8])/(eps[4,5,6,1]-v[2] v[5]+v[4] v[5]-v[5] v[6]+v[6] v[7]+v[4] v[8]+2 v[5] v[8]-v[7] v[8]),(-eps[5,6,1,2]-v[1] v[6]-v[3] v[6]+v[5] v[6]+v[1] v[8]+v[5] v[9]+2 v[6] v[9]-v[8] v[9])/(eps[5,6,1,2]-v[1] v[6]-v[3] v[6]+v[5] v[6]+v[1] v[8]+v[5] v[9]+2 v[6] v[9]-v[8] v[9]),(-eps[6,1,2,3]-v[1] v[2]-v[1] v[4]+v[1] v[6]+2 v[1] v[7]+v[6] v[7]+v[2] v[9]-v[7] v[9])/(eps[6,1,2,3]-v[1] v[2]-v[1] v[4]+v[1] v[6]+2 v[1] v[7]+v[6] v[7]+v[2] v[9]-v[7] v[9]),(-eps[1,2,3,4]+v[1] v[2]-v[2] v[3]+v[2] v[5]-2 v[2] v[7]-v[3] v[7]-v[1] v[8]+v[7] v[8])/(eps[1,2,3,4]+v[1] v[2]-v[2] v[3]+v[2] v[5]-2 v[2] v[7]-v[3] v[7]-v[1] v[8]+v[7] v[8]),(-eps[2,3,4,5]+v[2] v[3]-v[3] v[4]+v[3] v[6]-2 v[3] v[8]-v[4] v[8]-v[2] v[9]+v[8] v[9])/(eps[2,3,4,5]+v[2] v[3]-v[3] v[4]+v[3] v[6]-2 v[3] v[8]-v[4] v[8]-v[2] v[9]+v[8] v[9]),(-eps[3,4,5,6]+v[1] v[4]+v[3] v[4]-v[4] v[5]-v[3] v[7]-2 v[4] v[9]-v[5] v[9]+v[7] v[9])/(eps[3,4,5,6]+v[1] v[4]+v[3] v[4]-v[4] v[5]-v[3] v[7]-2 v[4] v[9]-v[5] v[9]+v[7] v[9]),(-eps[4,5,6,1]+v[2] v[5]+v[4] v[5]-v[5] v[6]-2 v[5] v[7]-v[6] v[7]-v[4] v[8]+v[7] v[8])/(eps[4,5,6,1]+v[2] v[5]+v[4] v[5]-v[5] v[6]-2 v[5] v[7]-v[6] v[7]-v[4] v[8]+v[7] v[8]),(-eps[5,6,1,2]-v[1] v[6]+v[3] v[6]+v[5] v[6]-v[1] v[8]-2 v[6] v[8]-v[5] v[9]+v[8] v[9])/(eps[5,6,1,2]-v[1] v[6]+v[3] v[6]+v[5] v[6]-v[1] v[8]-2 v[6] v[8]-v[5] v[9]+v[8] v[9]),(-eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]-v[6] v[7]-2 v[1] v[9]-v[2] v[9]+v[7] v[9])/(eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]-v[6] v[7]-2 v[1] v[9]-v[2] v[9]+v[7] v[9]),(-eps[1,2,3,4]+v[1] v[2]-v[2] v[3]+2 v[1] v[5]+v[2] v[5]-2 v[1] v[7]+v[3] v[7]-v[1] v[8]-v[7] v[8])/(eps[1,2,3,4]+v[1] v[2]-v[2] v[3]+2 v[1] v[5]+v[2] v[5]-2 v[1] v[7]+v[3] v[7]-v[1] v[8]-v[7] v[8]),(-eps[2,3,4,5]+v[2] v[3]-v[3] v[4]+2 v[2] v[6]+v[3] v[6]-2 v[2] v[8]+v[4] v[8]-v[2] v[9]-v[8] v[9])/(eps[2,3,4,5]+v[2] v[3]-v[3] v[4]+2 v[2] v[6]+v[3] v[6]-2 v[2] v[8]+v[4] v[8]-v[2] v[9]-v[8] v[9]),(-eps[3,4,5,6]+2 v[1] v[3]+v[1] v[4]+v[3] v[4]-v[4] v[5]-v[3] v[7]-2 v[3] v[9]+v[5] v[9]-v[7] v[9])/(eps[3,4,5,6]+2 v[1] v[3]+v[1] v[4]+v[3] v[4]-v[4] v[5]-v[3] v[7]-2 v[3] v[9]+v[5] v[9]-v[7] v[9]),(-eps[4,5,6,1]+2 v[2] v[4]+v[2] v[5]+v[4] v[5]-v[5] v[6]-2 v[4] v[7]+v[6] v[7]-v[4] v[8]-v[7] v[8])/(eps[4,5,6,1]+2 v[2] v[4]+v[2] v[5]+v[4] v[5]-v[5] v[6]-2 v[4] v[7]+v[6] v[7]-v[4] v[8]-v[7] v[8]),(-eps[5,6,1,2]+2 v[3] v[5]-v[1] v[6]+v[3] v[6]+v[5] v[6]+v[1] v[8]-2 v[5] v[8]-v[5] v[9]-v[8] v[9])/(eps[5,6,1,2]+2 v[3] v[5]-v[1] v[6]+v[3] v[6]+v[5] v[6]+v[1] v[8]-2 v[5] v[8]-v[5] v[9]-v[8] v[9]),(-eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]+2 v[4] v[6]-v[6] v[7]+v[2] v[9]-2 v[6] v[9]-v[7] v[9])/(eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]+2 v[4] v[6]-v[6] v[7]+v[2] v[9]-2 v[6] v[9]-v[7] v[9]),(-eps[1,2,3,4]+2 v[1]^2+v[1] v[2]-2 v[1] v[3]-v[2] v[3]+v[2] v[5]-2 v[1] v[7]+v[3] v[7]+v[1] v[8]-v[7] v[8])/(eps[1,2,3,4]+2 v[1]^2+v[1] v[2]-2 v[1] v[3]-v[2] v[3]+v[2] v[5]-2 v[1] v[7]+v[3] v[7]+v[1] v[8]-v[7] v[8]),(-eps[2,3,4,5]+2 v[2]^2+v[2] v[3]-2 v[2] v[4]-v[3] v[4]+v[3] v[6]-2 v[2] v[8]+v[4] v[8]+v[2] v[9]-v[8] v[9])/(eps[2,3,4,5]+2 v[2]^2+v[2] v[3]-2 v[2] v[4]-v[3] v[4]+v[3] v[6]-2 v[2] v[8]+v[4] v[8]+v[2] v[9]-v[8] v[9]),(-eps[3,4,5,6]+2 v[3]^2+v[1] v[4]+v[3] v[4]-2 v[3] v[5]-v[4] v[5]+v[3] v[7]-2 v[3] v[9]+v[5] v[9]-v[7] v[9])/(eps[3,4,5,6]+2 v[3]^2+v[1] v[4]+v[3] v[4]-2 v[3] v[5]-v[4] v[5]+v[3] v[7]-2 v[3] v[9]+v[5] v[9]-v[7] v[9]),(-eps[4,5,6,1]+2 v[4]^2+v[2] v[5]+v[4] v[5]-2 v[4] v[6]-v[5] v[6]-2 v[4] v[7]+v[6] v[7]+v[4] v[8]-v[7] v[8])/(eps[4,5,6,1]+2 v[4]^2+v[2] v[5]+v[4] v[5]-2 v[4] v[6]-v[5] v[6]-2 v[4] v[7]+v[6] v[7]+v[4] v[8]-v[7] v[8]),(-eps[5,6,1,2]-2 v[1] v[5]+2 v[5]^2-v[1] v[6]+v[3] v[6]+v[5] v[6]+v[1] v[8]-2 v[5] v[8]+v[5] v[9]-v[8] v[9])/(eps[5,6,1,2]-2 v[1] v[5]+2 v[5]^2-v[1] v[6]+v[3] v[6]+v[5] v[6]+v[1] v[8]-2 v[5] v[8]+v[5] v[9]-v[8] v[9]),(-eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]-2 v[2] v[6]+2 v[6]^2+v[6] v[7]+v[2] v[9]-2 v[6] v[9]-v[7] v[9])/(eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]-2 v[2] v[6]+2 v[6]^2+v[6] v[7]+v[2] v[9]-2 v[6] v[9]-v[7] v[9]),(eps[1,2,3,4]+v[1] v[2]-v[2] v[3]+2 v[1] v[5]+v[2] v[5]+v[3] v[7]-2 v[5] v[7]-v[1] v[8]+v[7] v[8])/(-eps[1,2,3,4]+v[1] v[2]-v[2] v[3]+2 v[1] v[5]+v[2] v[5]+v[3] v[7]-2 v[5] v[7]-v[1] v[8]+v[7] v[8]),(eps[2,3,4,5]+v[2] v[3]-v[3] v[4]+2 v[2] v[6]+v[3] v[6]+v[4] v[8]-2 v[6] v[8]-v[2] v[9]+v[8] v[9])/(-eps[2,3,4,5]+v[2] v[3]-v[3] v[4]+2 v[2] v[6]+v[3] v[6]+v[4] v[8]-2 v[6] v[8]-v[2] v[9]+v[8] v[9]),(eps[3,4,5,6]+2 v[1] v[3]+v[1] v[4]+v[3] v[4]-v[4] v[5]-v[3] v[7]-2 v[1] v[9]+v[5] v[9]+v[7] v[9])/(-eps[3,4,5,6]+2 v[1] v[3]+v[1] v[4]+v[3] v[4]-v[4] v[5]-v[3] v[7]-2 v[1] v[9]+v[5] v[9]+v[7] v[9]),(eps[4,5,6,1]+2 v[2] v[4]+v[2] v[5]+v[4] v[5]-v[5] v[6]-2 v[2] v[7]+v[6] v[7]-v[4] v[8]+v[7] v[8])/(-eps[4,5,6,1]+2 v[2] v[4]+v[2] v[5]+v[4] v[5]-v[5] v[6]-2 v[2] v[7]+v[6] v[7]-v[4] v[8]+v[7] v[8]),(eps[5,6,1,2]+2 v[3] v[5]-v[1] v[6]+v[3] v[6]+v[5] v[6]+v[1] v[8]-2 v[3] v[8]-v[5] v[9]+v[8] v[9])/(-eps[5,6,1,2]+2 v[3] v[5]-v[1] v[6]+v[3] v[6]+v[5] v[6]+v[1] v[8]-2 v[3] v[8]-v[5] v[9]+v[8] v[9]),(eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]+2 v[4] v[6]-v[6] v[7]+v[2] v[9]-2 v[4] v[9]+v[7] v[9])/(-eps[6,1,2,3]-v[1] v[2]+v[1] v[4]+v[1] v[6]+2 v[4] v[6]-v[6] v[7]+v[2] v[9]-2 v[4] v[9]+v[7] v[9]),(eps[1,2,3,4]-v[1] v[2]+v[2] v[3]+v[2] v[5]+2 v[3] v[5]-v[3] v[7]+v[1] v[8]-2 v[5] v[8]+v[7] v[8])/(-eps[1,2,3,4]-v[1] v[2]+v[2] v[3]+v[2] v[5]+2 v[3] v[5]-v[3] v[7]+v[1] v[8]-2 v[5] v[8]+v[7] v[8]),(eps[2,3,4,5]-v[2] v[3]+v[3] v[4]+v[3] v[6]+2 v[4] v[6]-v[4] v[8]+v[2] v[9]-2 v[6] v[9]+v[8] v[9])/(-eps[2,3,4,5]-v[2] v[3]+v[3] v[4]+v[3] v[6]+2 v[4] v[6]-v[4] v[8]+v[2] v[9]-2 v[6] v[9]+v[8] v[9]),(eps[3,4,5,6]+v[1] v[4]-v[3] v[4]+2 v[1] v[5]+v[4] v[5]-2 v[1] v[7]+v[3] v[7]-v[5] v[9]+v[7] v[9])/(-eps[3,4,5,6]+v[1] v[4]-v[3] v[4]+2 v[1] v[5]+v[4] v[5]-2 v[1] v[7]+v[3] v[7]-v[5] v[9]+v[7] v[9]),(eps[4,5,6,1]+v[2] v[5]-v[4] v[5]+2 v[2] v[6]+v[5] v[6]-v[6] v[7]-2 v[2] v[8]+v[4] v[8]+v[7] v[8])/(-eps[4,5,6,1]+v[2] v[5]-v[4] v[5]+2 v[2] v[6]+v[5] v[6]-v[6] v[7]-2 v[2] v[8]+v[4] v[8]+v[7] v[8]),(eps[5,6,1,2]+2 v[1] v[3]+v[1] v[6]+v[3] v[6]-v[5] v[6]-v[1] v[8]-2 v[3] v[9]+v[5] v[9]+v[8] v[9])/(-eps[5,6,1,2]+2 v[1] v[3]+v[1] v[6]+v[3] v[6]-v[5] v[6]-v[1] v[8]-2 v[3] v[9]+v[5] v[9]+v[8] v[9]),(eps[6,1,2,3]+v[1] v[2]+v[1] v[4]+2 v[2] v[4]-v[1] v[6]-2 v[4] v[7]+v[6] v[7]-v[2] v[9]+v[7] v[9])/(-eps[6,1,2,3]+v[1] v[2]+v[1] v[4]+2 v[2] v[4]-v[1] v[6]-2 v[4] v[7]+v[6] v[7]-v[2] v[9]+v[7] v[9]),(-eps[1,2,3,5]-v[1] (v[4]+v[6]-v[8])+v[2] (v[3]+v[5]-v[9])+v[7] (-v[3]+v[6]-v[8]+v[9]))/(eps[1,2,3,5]-v[1] (v[4]+v[6]-v[8])+v[2] (v[3]+v[5]-v[9])+v[7] (-v[3]+v[6]-v[8]+v[9])),(-eps[2,3,4,6]+v[3] (v[4]+v[6]-v[7])-v[2] (v[1]+v[5]-v[9])+v[8] (v[1]-v[4]+v[7]-v[9]))/(eps[2,3,4,6]+v[3] (v[4]+v[6]-v[7])-v[2] (v[1]+v[5]-v[9])+v[8] (v[1]-v[4]+v[7]-v[9])),(-eps[3,4,5,1]-v[3] (v[2]+v[6]-v[7])+v[4] (v[1]+v[5]-v[8])+(v[2]-v[5]-v[7]+v[8]) v[9])/(eps[3,4,5,1]-v[3] (v[2]+v[6]-v[7])+v[4] (v[1]+v[5]-v[8])+(v[2]-v[5]-v[7]+v[8]) v[9]),(-eps[4,5,6,2]-v[4] (v[1]+v[3]-v[8])+v[5] (v[2]+v[6]-v[9])+v[7] (v[3]-v[6]-v[8]+v[9]))/(eps[4,5,6,2]-v[4] (v[1]+v[3]-v[8])+v[5] (v[2]+v[6]-v[9])+v[7] (v[3]-v[6]-v[8]+v[9])),(-eps[5,6,1,3]+v[6] (v[1]+v[3]-v[7])-v[5] (v[2]+v[4]-v[9])+v[8] (-v[1]+v[4]+v[7]-v[9]))/(eps[5,6,1,3]+v[6] (v[1]+v[3]-v[7])-v[5] (v[2]+v[4]-v[9])+v[8] (-v[1]+v[4]+v[7]-v[9])),(-eps[6,1,2,4]-v[6] (v[3]+v[5]-v[7])+v[1] (v[2]+v[4]-v[8])+(-v[2]+v[5]-v[7]+v[8]) v[9])/(eps[6,1,2,4]-v[6] (v[3]+v[5]-v[7])+v[1] (v[2]+v[4]-v[8])+(-v[2]+v[5]-v[7]+v[8]) v[9]),(-eps[1,2,4,5]+v[1] v[4]+v[3] v[6]-v[5] v[6]+v[3] v[7]+v[6] v[7]-v[7] v[8]+v[5] v[9]-v[7] v[9]-v[8] v[9]+v[2] (-v[3]+v[5]+v[9]))/(eps[1,2,4,5]+v[1] v[4]+v[3] v[6]-v[5] v[6]+v[3] v[7]+v[6] v[7]-v[7] v[8]+v[5] v[9]-v[7] v[9]-v[8] v[9]+v[2] (-v[3]+v[5]+v[9])),(-eps[2,3,5,6]+v[2] v[5]+v[6] v[7]+v[3] (-v[4]+v[6]+v[7])+v[4] v[8]-v[7] v[8]+v[1] (v[4]-v[6]+v[8])-v[7] v[9]-v[8] v[9])/(eps[2,3,5,6]+v[2] v[5]+v[6] v[7]+v[3] (-v[4]+v[6]+v[7])+v[4] v[8]-v[7] v[8]+v[1] (v[4]-v[6]+v[8])-v[7] v[9]-v[8] v[9]),(-eps[3,4,6,1]-v[4] v[5]+v[3] v[6]+v[4] v[8]-v[7] v[8]+v[1] (-v[2]+v[4]+v[8])+v[5] v[9]-v[7] v[9]-v[8] v[9]+v[2] (v[5]+v[9]))/(eps[3,4,6,1]-v[4] v[5]+v[3] v[6]+v[4] v[8]-v[7] v[8]+v[1] (-v[2]+v[4]+v[8])+v[5] v[9]-v[7] v[9]-v[8] v[9]+v[2] (v[5]+v[9])),(-eps[1,2,4,5]+v[1] v[4]-v[3] v[6]+v[5] v[6]-v[3] v[7]-v[6] v[7]+v[7] v[8]+v[2] (v[3]-v[5]-v[9])-v[5] v[9]+v[7] v[9]+v[8] v[9])/(eps[1,2,4,5]+v[1] v[4]-v[3] v[6]+v[5] v[6]-v[3] v[7]-v[6] v[7]+v[7] v[8]+v[2] (v[3]-v[5]-v[9])-v[5] v[9]+v[7] v[9]+v[8] v[9]),(-eps[2,3,5,6]+v[2] v[5]-v[6] v[7]-v[3] (-v[4]+v[6]+v[7])-v[4] v[8]+v[7] v[8]-v[1] (v[4]-v[6]+v[8])+v[7] v[9]+v[8] v[9])/(eps[2,3,5,6]+v[2] v[5]-v[6] v[7]-v[3] (-v[4]+v[6]+v[7])-v[4] v[8]+v[7] v[8]-v[1] (v[4]-v[6]+v[8])+v[7] v[9]+v[8] v[9]),(-eps[3,4,6,1]+v[4] v[5]+v[3] v[6]+v[1] (v[2]-v[4]-v[8])-v[4] v[8]+v[7] v[8]-v[5] v[9]+v[7] v[9]+v[8] v[9]-v[2] (v[5]+v[9]))/(eps[3,4,6,1]+v[4] v[5]+v[3] v[6]+v[1] (v[2]-v[4]-v[8])-v[4] v[8]+v[7] v[8]-v[5] v[9]+v[7] v[9]+v[8] v[9]-v[2] (v[5]+v[9])),(-eps[1,2,4,5]+2 v[2]^2+v[1] v[4]-v[3] v[6]-v[5] v[6]-v[3] v[7]+v[6] v[7]+2 v[6] v[8]+v[7] v[8]+v[5] v[9]-v[7] v[9]-v[8] v[9]+v[2] (v[3]+v[5]-2 v[6]-2 v[7]-2 v[8]+v[9]))/(eps[1,2,4,5]+2 v[2]^2+v[1] v[4]-v[3] v[6]-v[5] v[6]-v[3] v[7]+v[6] v[7]+2 v[6] v[8]+v[7] v[8]+v[5] v[9]-v[7] v[9]-v[8] v[9]+v[2] (v[3]+v[5]-2 v[6]-2 v[7]-2 v[8]+v[9])),(-eps[2,3,5,6]+2 v[3]^2-v[1] v[4]+v[2] v[5]-v[1] v[6]+v[6] v[7]+v[1] v[8]-v[4] v[8]-v[7] v[8]+v[3] (-2 v[1]+v[4]+v[6]+v[7]-2 v[8]-2 v[9])+2 v[1] v[9]-v[7] v[9]+v[8] v[9])/(eps[2,3,5,6]+2 v[3]^2-v[1] v[4]+v[2] v[5]-v[1] v[6]+v[6] v[7]+v[1] v[8]-v[4] v[8]-v[7] v[8]+v[3] (-2 v[1]+v[4]+v[6]+v[7]-2 v[8]-2 v[9])+2 v[1] v[9]-v[7] v[9]+v[8] v[9]),(-eps[3,4,6,1]-v[1] v[2]+2 v[4]^2-v[2] v[5]+v[3] v[6]+2 v[2] v[7]+v[1] v[8]-v[7] v[8]+v[4] (v[1]-2 v[2]+v[5]-2 v[7]+v[8]-2 v[9])+v[2] v[9]-v[5] v[9]+v[7] v[9]-v[8] v[9])/(eps[3,4,6,1]-v[1] v[2]+2 v[4]^2-v[2] v[5]+v[3] v[6]+2 v[2] v[7]+v[1] v[8]-v[7] v[8]+v[4] (v[1]-2 v[2]+v[5]-2 v[7]+v[8]-2 v[9])+v[2] v[9]-v[5] v[9]+v[7] v[9]-v[8] v[9]),(-eps[1,2,4,5]+2 v[3]^2+v[1] v[4]-v[5] v[6]+v[6] v[7]+2 v[5] v[8]-v[7] v[8]+v[3] (-2 v[5]+v[6]+v[7]-2 v[8]-2 v[9])+v[2] (v[3]-v[5]-v[9])+v[5] v[9]-v[7] v[9]+v[8] v[9])/(eps[1,2,4,5]+2 v[3]^2+v[1] v[4]-v[5] v[6]+v[6] v[7]+2 v[5] v[8]-v[7] v[8]+v[3] (-2 v[5]+v[6]+v[7]-2 v[8]-2 v[9])+v[2] (v[3]-v[5]-v[9])+v[5] v[9]-v[7] v[9]+v[8] v[9]),(-eps[2,3,5,6]+2 v[4]^2+v[2] v[5]-v[1] v[6]+v[3] (v[4]-v[6]-v[7])+v[6] v[7]+v[1] v[8]-v[7] v[8]+v[4] (v[1]-2 v[6]-2 v[7]+v[8]-2 v[9])+2 v[6] v[9]+v[7] v[9]-v[8] v[9])/(eps[2,3,5,6]+2 v[4]^2+v[2] v[5]-v[1] v[6]+v[3] (v[4]-v[6]-v[7])+v[6] v[7]+v[1] v[8]-v[7] v[8]+v[4] (v[1]-2 v[6]-2 v[7]+v[8]-2 v[9])+2 v[6] v[9]+v[7] v[9]-v[8] v[9]),(-eps[3,4,6,1]-v[1] v[2]+2 v[5]^2+v[3] v[6]+2 v[1] v[7]+v[4] (-v[1]+v[5]-v[8])+v[1] v[8]+v[7] v[8]+v[2] v[9]-v[7] v[9]-v[8] v[9]+v[5] (-2 v[1]+v[2]-2 v[7]-2 v[8]+v[9]))/(eps[3,4,6,1]-v[1] v[2]+2 v[5]^2+v[3] v[6]+2 v[1] v[7]+v[4] (-v[1]+v[5]-v[8])+v[1] v[8]+v[7] v[8]+v[2] v[9]-v[7] v[9]-v[8] v[9]+v[5] (-2 v[1]+v[2]-2 v[7]-2 v[8]+v[9])),(-\[CapitalDelta]6+v[3] v[6] v[7]-v[1] v[4] v[8]-v[2] v[5] v[9]+v[7] v[8] v[9])/(\[CapitalDelta]6+v[3] v[6] v[7]-v[1] v[4] v[8]-v[2] v[5] v[9]+v[7] v[8] v[9]),(-\[CapitalDelta]6-v[3] v[6] v[7]+v[1] v[4] v[8]-v[2] v[5] v[9]+v[7] v[8] v[9])/(\[CapitalDelta]6-v[3] v[6] v[7]+v[1] v[4] v[8]-v[2] v[5] v[9]+v[7] v[8] v[9]),(-\[CapitalDelta]6-v[3] v[6] v[7]-v[1] v[4] v[8]+v[2] v[5] v[9]+v[7] v[8] v[9])/(\[CapitalDelta]6-v[3] v[6] v[7]-v[1] v[4] v[8]+v[2] v[5] v[9]+v[7] v[8] v[9]),(-eps[4,5,6,1] v[1]+v[1] v[2] v[5]-v[1] v[4] v[5]-v[1] v[5] v[6]+eps[5,6,1,2] v[7]-v[3] v[6] v[7]+v[5] v[6] v[7]+v[1] v[4] v[8]+v[5] v[7] v[9]-v[7] v[8] v[9])/(eps[4,5,6,1] v[1]+v[1] v[2] v[5]-v[1] v[4] v[5]-v[1] v[5] v[6]-eps[5,6,1,2] v[7]-v[3] v[6] v[7]+v[5] v[6] v[7]+v[1] v[4] v[8]+v[5] v[7] v[9]-v[7] v[8] v[9]),(-eps[5,6,1,2] v[2]-v[1] v[2] v[6]+v[2] v[3] v[6]-v[2] v[5] v[6]+eps[6,1,2,3] v[8]-v[1] v[4] v[8]+v[1] v[6] v[8]+v[6] v[7] v[8]+v[2] v[5] v[9]-v[7] v[8] v[9])/(eps[5,6,1,2] v[2]-v[1] v[2] v[6]+v[2] v[3] v[6]-v[2] v[5] v[6]-eps[6,1,2,3] v[8]-v[1] v[4] v[8]+v[1] v[6] v[8]+v[6] v[7] v[8]+v[2] v[5] v[9]-v[7] v[8] v[9]),(-eps[6,1,2,3] v[3]-v[1] v[2] v[3]+v[1] v[3] v[4]-v[1] v[3] v[6]+v[3] v[6] v[7]+eps[1,2,3,4] v[9]+v[1] v[2] v[9]-v[2] v[5] v[9]+v[1] v[8] v[9]-v[7] v[8] v[9])/(eps[6,1,2,3] v[3]-v[1] v[2] v[3]+v[1] v[3] v[4]-v[1] v[3] v[6]+v[3] v[6] v[7]-eps[1,2,3,4] v[9]+v[1] v[2] v[9]-v[2] v[5] v[9]+v[1] v[8] v[9]-v[7] v[8] v[9]),(-eps[1,2,3,4] v[4]-v[1] v[2] v[4]-v[2] v[3] v[4]+v[2] v[4] v[5]+eps[2,3,4,5] v[7]+v[2] v[3] v[7]-v[3] v[6] v[7]+v[1] v[4] v[8]+v[2] v[7] v[9]-v[7] v[8] v[9])/(eps[1,2,3,4] v[4]-v[1] v[2] v[4]-v[2] v[3] v[4]+v[2] v[4] v[5]-eps[2,3,4,5] v[7]+v[2] v[3] v[7]-v[3] v[6] v[7]+v[1] v[4] v[8]+v[2] v[7] v[9]-v[7] v[8] v[9]),(-eps[2,3,4,5] v[5]-v[2] v[3] v[5]-v[3] v[4] v[5]+v[3] v[5] v[6]+eps[3,4,5,6] v[8]-v[1] v[4] v[8]+v[3] v[4] v[8]+v[3] v[7] v[8]+v[2] v[5] v[9]-v[7] v[8] v[9])/(eps[2,3,4,5] v[5]-v[2] v[3] v[5]-v[3] v[4] v[5]+v[3] v[5] v[6]-eps[3,4,5,6] v[8]-v[1] v[4] v[8]+v[3] v[4] v[8]+v[3] v[7] v[8]+v[2] v[5] v[9]-v[7] v[8] v[9]),(-eps[3,4,5,6] v[6]+v[1] v[4] v[6]-v[3] v[4] v[6]-v[4] v[5] v[6]+v[3] v[6] v[7]+eps[4,5,6,1] v[9]-v[2] v[5] v[9]+v[4] v[5] v[9]+v[4] v[8] v[9]-v[7] v[8] v[9])/(eps[3,4,5,6] v[6]+v[1] v[4] v[6]-v[3] v[4] v[6]-v[4] v[5] v[6]+v[3] v[6] v[7]-eps[4,5,6,1] v[9]-v[2] v[5] v[9]+v[4] v[5] v[9]+v[4] v[8] v[9]-v[7] v[8] v[9]),(-eps[1,2,3,4] v[6]+v[1] v[2] v[6]+v[2] v[3] v[6]-v[2] v[5] v[6]-v[3] v[6] v[7]+eps[6,1,2,3] v[8]-v[1] v[2] v[8]+v[1] v[4] v[8]-v[2] v[8] v[9]+v[7] v[8] v[9])/(eps[1,2,3,4] v[6]+v[1] v[2] v[6]+v[2] v[3] v[6]-v[2] v[5] v[6]-v[3] v[6] v[7]-eps[6,1,2,3] v[8]-v[1] v[2] v[8]+v[1] v[4] v[8]-v[2] v[8] v[9]+v[7] v[8] v[9]),(-eps[2,3,4,5] v[1]+v[1] v[2] v[3]+v[1] v[3] v[4]-v[1] v[3] v[6]-v[1] v[4] v[8]+eps[1,2,3,4] v[9]-v[2] v[3] v[9]+v[2] v[5] v[9]-v[3] v[7] v[9]+v[7] v[8] v[9])/(eps[2,3,4,5] v[1]+v[1] v[2] v[3]+v[1] v[3] v[4]-v[1] v[3] v[6]-v[1] v[4] v[8]-eps[1,2,3,4] v[9]-v[2] v[3] v[9]+v[2] v[5] v[9]-v[3] v[7] v[9]+v[7] v[8] v[9]),(-eps[3,4,5,6] v[2]-v[1] v[2] v[4]+v[2] v[3] v[4]+v[2] v[4] v[5]+eps[2,3,4,5] v[7]-v[3] v[4] v[7]+v[3] v[6] v[7]-v[4] v[7] v[8]-v[2] v[5] v[9]+v[7] v[8] v[9])/(eps[3,4,5,6] v[2]-v[1] v[2] v[4]+v[2] v[3] v[4]+v[2] v[4] v[5]-eps[2,3,4,5] v[7]-v[3] v[4] v[7]+v[3] v[6] v[7]-v[4] v[7] v[8]-v[2] v[5] v[9]+v[7] v[8] v[9]),(-eps[4,5,6,1] v[3]-v[2] v[3] v[5]+v[3] v[4] v[5]+v[3] v[5] v[6]-v[3] v[6] v[7]+eps[3,4,5,6] v[8]+v[1] v[4] v[8]-v[4] v[5] v[8]-v[5] v[8] v[9]+v[7] v[8] v[9])/(eps[4,5,6,1] v[3]-v[2] v[3] v[5]+v[3] v[4] v[5]+v[3] v[5] v[6]-v[3] v[6] v[7]-eps[3,4,5,6] v[8]+v[1] v[4] v[8]-v[4] v[5] v[8]-v[5] v[8] v[9]+v[7] v[8] v[9]),(-eps[5,6,1,2] v[4]+v[1] v[4] v[6]-v[3] v[4] v[6]+v[4] v[5] v[6]-v[1] v[4] v[8]+eps[4,5,6,1] v[9]+v[2] v[5] v[9]-v[5] v[6] v[9]-v[6] v[7] v[9]+v[7] v[8] v[9])/(eps[5,6,1,2] v[4]+v[1] v[4] v[6]-v[3] v[4] v[6]+v[4] v[5] v[6]-v[1] v[4] v[8]-eps[4,5,6,1] v[9]+v[2] v[5] v[9]-v[5] v[6] v[9]-v[6] v[7] v[9]+v[7] v[8] v[9]),(-eps[6,1,2,3] v[5]+v[1] v[2] v[5]-v[1] v[4] v[5]+v[1] v[5] v[6]+eps[5,6,1,2] v[7]-v[1] v[6] v[7]+v[3] v[6] v[7]-v[1] v[7] v[8]-v[2] v[5] v[9]+v[7] v[8] v[9])/(eps[6,1,2,3] v[5]+v[1] v[2] v[5]-v[1] v[4] v[5]+v[1] v[5] v[6]-eps[5,6,1,2] v[7]-v[1] v[6] v[7]+v[3] v[6] v[7]-v[1] v[7] v[8]-v[2] v[5] v[9]+v[7] v[8] v[9]),(-eps[1,2,3,4] r[1]+v[1]^2 v[2]-2 v[1] v[2] v[3]+v[2] v[3]^2-2 v[1] v[2] v[5]-2 v[1] v[3] v[5]-2 v[2] v[3] v[5]+v[2] v[5]^2+v[1] v[3] v[7]-v[3]^2 v[7]+v[3] v[5] v[7]-v[1]^2 v[8]+v[1] v[3] v[8]+v[1] v[5] v[8]+v[1] v[7] v[8]+v[3] v[7] v[8]-v[5] v[7] v[8])/(eps[1,2,3,4] r[1]+v[1]^2 v[2]-2 v[1] v[2] v[3]+v[2] v[3]^2-2 v[1] v[2] v[5]-2 v[1] v[3] v[5]-2 v[2] v[3] v[5]+v[2] v[5]^2+v[1] v[3] v[7]-v[3]^2 v[7]+v[3] v[5] v[7]-v[1]^2 v[8]+v[1] v[3] v[8]+v[1] v[5] v[8]+v[1] v[7] v[8]+v[3] v[7] v[8]-v[5] v[7] v[8]),(-eps[2,3,4,5] r[2]+v[2]^2 v[3]-2 v[2] v[3] v[4]+v[3] v[4]^2-2 v[2] v[3] v[6]-2 v[2] v[4] v[6]-2 v[3] v[4] v[6]+v[3] v[6]^2+v[2] v[4] v[8]-v[4]^2 v[8]+v[4] v[6] v[8]-v[2]^2 v[9]+v[2] v[4] v[9]+v[2] v[6] v[9]+v[2] v[8] v[9]+v[4] v[8] v[9]-v[6] v[8] v[9])/(eps[2,3,4,5] r[2]+v[2]^2 v[3]-2 v[2] v[3] v[4]+v[3] v[4]^2-2 v[2] v[3] v[6]-2 v[2] v[4] v[6]-2 v[3] v[4] v[6]+v[3] v[6]^2+v[2] v[4] v[8]-v[4]^2 v[8]+v[4] v[6] v[8]-v[2]^2 v[9]+v[2] v[4] v[9]+v[2] v[6] v[9]+v[2] v[8] v[9]+v[4] v[8] v[9]-v[6] v[8] v[9]),(-eps[3,4,5,6] r[1]+v[1]^2 v[4]-2 v[1] v[3] v[4]+v[3]^2 v[4]-2 v[1] v[3] v[5]-2 v[1] v[4] v[5]-2 v[3] v[4] v[5]+v[4] v[5]^2+v[1] v[3] v[7]-v[3]^2 v[7]+v[3] v[5] v[7]+v[1] v[5] v[9]+v[3] v[5] v[9]-v[5]^2 v[9]-v[1] v[7] v[9]+v[3] v[7] v[9]+v[5] v[7] v[9])/(eps[3,4,5,6] r[1]+v[1]^2 v[4]-2 v[1] v[3] v[4]+v[3]^2 v[4]-2 v[1] v[3] v[5]-2 v[1] v[4] v[5]-2 v[3] v[4] v[5]+v[4] v[5]^2+v[1] v[3] v[7]-v[3]^2 v[7]+v[3] v[5] v[7]+v[1] v[5] v[9]+v[3] v[5] v[9]-v[5]^2 v[9]-v[1] v[7] v[9]+v[3] v[7] v[9]+v[5] v[7] v[9]),(-eps[4,5,6,1] r[2]+v[2]^2 v[5]-2 v[2] v[4] v[5]+v[4]^2 v[5]-2 v[2] v[4] v[6]-2 v[2] v[5] v[6]-2 v[4] v[5] v[6]+v[5] v[6]^2+v[2] v[6] v[7]+v[4] v[6] v[7]-v[6]^2 v[7]+v[2] v[4] v[8]-v[4]^2 v[8]+v[4] v[6] v[8]-v[2] v[7] v[8]+v[4] v[7] v[8]+v[6] v[7] v[8])/(eps[4,5,6,1] r[2]+v[2]^2 v[5]-2 v[2] v[4] v[5]+v[4]^2 v[5]-2 v[2] v[4] v[6]-2 v[2] v[5] v[6]-2 v[4] v[5] v[6]+v[5] v[6]^2+v[2] v[6] v[7]+v[4] v[6] v[7]-v[6]^2 v[7]+v[2] v[4] v[8]-v[4]^2 v[8]+v[4] v[6] v[8]-v[2] v[7] v[8]+v[4] v[7] v[8]+v[6] v[7] v[8]),(-eps[5,6,1,2] r[1]-2 v[1] v[3] v[5]+v[1]^2 v[6]-2 v[1] v[3] v[6]+v[3]^2 v[6]-2 v[1] v[5] v[6]-2 v[3] v[5] v[6]+v[5]^2 v[6]-v[1]^2 v[8]+v[1] v[3] v[8]+v[1] v[5] v[8]+v[1] v[5] v[9]+v[3] v[5] v[9]-v[5]^2 v[9]+v[1] v[8] v[9]-v[3] v[8] v[9]+v[5] v[8] v[9])/(eps[5,6,1,2] r[1]-2 v[1] v[3] v[5]+v[1]^2 v[6]-2 v[1] v[3] v[6]+v[3]^2 v[6]-2 v[1] v[5] v[6]-2 v[3] v[5] v[6]+v[5]^2 v[6]-v[1]^2 v[8]+v[1] v[3] v[8]+v[1] v[5] v[8]+v[1] v[5] v[9]+v[3] v[5] v[9]-v[5]^2 v[9]+v[1] v[8] v[9]-v[3] v[8] v[9]+v[5] v[8] v[9]),(-eps[6,1,2,3] r[2]+v[1] v[2]^2-2 v[1] v[2] v[4]+v[1] v[4]^2-2 v[1] v[2] v[6]-2 v[1] v[4] v[6]-2 v[2] v[4] v[6]+v[1] v[6]^2+v[2] v[6] v[7]+v[4] v[6] v[7]-v[6]^2 v[7]-v[2]^2 v[9]+v[2] v[4] v[9]+v[2] v[6] v[9]+v[2] v[7] v[9]-v[4] v[7] v[9]+v[6] v[7] v[9])/(eps[6,1,2,3] r[2]+v[1] v[2]^2-2 v[1] v[2] v[4]+v[1] v[4]^2-2 v[1] v[2] v[6]-2 v[1] v[4] v[6]-2 v[2] v[4] v[6]+v[1] v[6]^2+v[2] v[6] v[7]+v[4] v[6] v[7]-v[6]^2 v[7]-v[2]^2 v[9]+v[2] v[4] v[9]+v[2] v[6] v[9]+v[2] v[7] v[9]-v[4] v[7] v[9]+v[6] v[7] v[9]),(-eps[1,2,3,4] r[4]+2 v[1] v[2] v[5]+2 v[2]^2 v[5]+2 v[2] v[3] v[5]-v[1] v[2] v[7]+v[2] v[3] v[7]-v[2] v[5] v[7]-v[3] v[7]^2+v[1] v[2] v[8]-v[2] v[3] v[8]-v[2] v[5] v[8]-v[1] v[7] v[8]-2 v[2] v[7] v[8]-v[3] v[7] v[8]+v[7]^2 v[8]-v[1] v[8]^2+v[7] v[8]^2)/(eps[1,2,3,4] r[4]+2 v[1] v[2] v[5]+2 v[2]^2 v[5]+2 v[2] v[3] v[5]-v[1] v[2] v[7]+v[2] v[3] v[7]-v[2] v[5] v[7]-v[3] v[7]^2+v[1] v[2] v[8]-v[2] v[3] v[8]-v[2] v[5] v[8]-v[1] v[7] v[8]-2 v[2] v[7] v[8]-v[3] v[7] v[8]+v[7]^2 v[8]-v[1] v[8]^2+v[7] v[8]^2),(-eps[2,3,4,5] r[5]+2 v[2] v[3] v[6]+2 v[3]^2 v[6]+2 v[3] v[4] v[6]-v[2] v[3] v[8]+v[3] v[4] v[8]-v[3] v[6] v[8]-v[4] v[8]^2+v[2] v[3] v[9]-v[3] v[4] v[9]-v[3] v[6] v[9]-v[2] v[8] v[9]-2 v[3] v[8] v[9]-v[4] v[8] v[9]+v[8]^2 v[9]-v[2] v[9]^2+v[8] v[9]^2)/(eps[2,3,4,5] r[5]+2 v[2] v[3] v[6]+2 v[3]^2 v[6]+2 v[3] v[4] v[6]-v[2] v[3] v[8]+v[3] v[4] v[8]-v[3] v[6] v[8]-v[4] v[8]^2+v[2] v[3] v[9]-v[3] v[4] v[9]-v[3] v[6] v[9]-v[2] v[8] v[9]-2 v[3] v[8] v[9]-v[4] v[8] v[9]+v[8]^2 v[9]-v[2] v[9]^2+v[8] v[9]^2),(-eps[3,4,5,6] r[3]+2 v[1] v[3] v[4]+2 v[1] v[4]^2+2 v[1] v[4] v[5]-v[1] v[4] v[7]+v[3] v[4] v[7]-v[4] v[5] v[7]-v[3] v[7]^2-v[1] v[4] v[9]-v[3] v[4] v[9]+v[4] v[5] v[9]-v[3] v[7] v[9]-2 v[4] v[7] v[9]-v[5] v[7] v[9]+v[7]^2 v[9]-v[5] v[9]^2+v[7] v[9]^2)/(eps[3,4,5,6] r[3]+2 v[1] v[3] v[4]+2 v[1] v[4]^2+2 v[1] v[4] v[5]-v[1] v[4] v[7]+v[3] v[4] v[7]-v[4] v[5] v[7]-v[3] v[7]^2-v[1] v[4] v[9]-v[3] v[4] v[9]+v[4] v[5] v[9]-v[3] v[7] v[9]-2 v[4] v[7] v[9]-v[5] v[7] v[9]+v[7]^2 v[9]-v[5] v[9]^2+v[7] v[9]^2),(-eps[4,5,6,1] r[4]+2 v[2] v[4] v[5]+2 v[2] v[5]^2+2 v[2] v[5] v[6]-v[2] v[5] v[7]-v[4] v[5] v[7]+v[5] v[6] v[7]-v[6] v[7]^2-v[2] v[5] v[8]+v[4] v[5] v[8]-v[5] v[6] v[8]-v[4] v[7] v[8]-2 v[5] v[7] v[8]-v[6] v[7] v[8]+v[7]^2 v[8]-v[4] v[8]^2+v[7] v[8]^2)/(eps[4,5,6,1] r[4]+2 v[2] v[4] v[5]+2 v[2] v[5]^2+2 v[2] v[5] v[6]-v[2] v[5] v[7]-v[4] v[5] v[7]+v[5] v[6] v[7]-v[6] v[7]^2-v[2] v[5] v[8]+v[4] v[5] v[8]-v[5] v[6] v[8]-v[4] v[7] v[8]-2 v[5] v[7] v[8]-v[6] v[7] v[8]+v[7]^2 v[8]-v[4] v[8]^2+v[7] v[8]^2),(-eps[5,6,1,2] r[5]+2 v[1] v[3] v[6]+2 v[3] v[5] v[6]+2 v[3] v[6]^2+v[1] v[6] v[8]-v[3] v[6] v[8]-v[5] v[6] v[8]-v[1] v[8]^2-v[1] v[6] v[9]-v[3] v[6] v[9]+v[5] v[6] v[9]-v[1] v[8] v[9]-v[5] v[8] v[9]-2 v[6] v[8] v[9]+v[8]^2 v[9]-v[5] v[9]^2+v[8] v[9]^2)/(eps[5,6,1,2] r[5]+2 v[1] v[3] v[6]+2 v[3] v[5] v[6]+2 v[3] v[6]^2+v[1] v[6] v[8]-v[3] v[6] v[8]-v[5] v[6] v[8]-v[1] v[8]^2-v[1] v[6] v[9]-v[3] v[6] v[9]+v[5] v[6] v[9]-v[1] v[8] v[9]-v[5] v[8] v[9]-2 v[6] v[8] v[9]+v[8]^2 v[9]-v[5] v[9]^2+v[8] v[9]^2),(-eps[6,1,2,3] r[3]+2 v[1]^2 v[4]+2 v[1] v[2] v[4]+2 v[1] v[4] v[6]-v[1] v[2] v[7]-v[1] v[4] v[7]+v[1] v[6] v[7]-v[6] v[7]^2+v[1] v[2] v[9]-v[1] v[4] v[9]-v[1] v[6] v[9]-2 v[1] v[7] v[9]-v[2] v[7] v[9]-v[6] v[7] v[9]+v[7]^2 v[9]-v[2] v[9]^2+v[7] v[9]^2)/(eps[6,1,2,3] r[3]+2 v[1]^2 v[4]+2 v[1] v[2] v[4]+2 v[1] v[4] v[6]-v[1] v[2] v[7]-v[1] v[4] v[7]+v[1] v[6] v[7]-v[6] v[7]^2+v[1] v[2] v[9]-v[1] v[4] v[9]-v[1] v[6] v[9]-2 v[1] v[7] v[9]-v[2] v[7] v[9]-v[6] v[7] v[9]+v[7]^2 v[9]-v[2] v[9]^2+v[7] v[9]^2),(-eps[1,2,4,5] r[3]+v[1] v[4] (2 v[2]+2 v[3]+2 v[5]+2 v[6]-v[7]-4 v[8]-v[9])+(v[7]+v[9]) (v[5] v[6]-v[6] v[7]-v[3] (v[6]+v[7])+v[7] v[8]+v[2] (v[3]-v[5]-v[9])-v[5] v[9]+v[7] v[9]+v[8] v[9]))/(eps[1,2,4,5] r[3]+v[1] v[4] (2 v[2]+2 v[3]+2 v[5]+2 v[6]-v[7]-4 v[8]-v[9])+(v[7]+v[9]) (v[5] v[6]-v[6] v[7]-v[3] (v[6]+v[7])+v[7] v[8]+v[2] (v[3]-v[5]-v[9])-v[5] v[9]+v[7] v[9]+v[8] v[9])),(-eps[2,3,5,6] r[4]+v[1] (2 v[2] v[5]-(v[4]-v[6]+v[8]) (v[7]+v[8]))+v[2] v[5] (2 v[3]+2 v[4]+2 v[6]-v[7]-v[8]-4 v[9])+(v[7]+v[8]) (v[3] (v[4]-v[6]-v[7])-v[6] v[7]-v[4] v[8]+v[7] v[8]+v[7] v[9]+v[8] v[9]))/(eps[2,3,5,6] r[4]+v[1] (2 v[2] v[5]-(v[4]-v[6]+v[8]) (v[7]+v[8]))+v[2] v[5] (2 v[3]+2 v[4]+2 v[6]-v[7]-v[8]-4 v[9])+(v[7]+v[8]) (v[3] (v[4]-v[6]-v[7])-v[6] v[7]-v[4] v[8]+v[7] v[8]+v[7] v[9]+v[8] v[9])),(-eps[3,4,6,1] r[5]+2 v[3] v[4] v[6]+2 v[3] v[5] v[6]-4 v[3] v[6] v[7]+v[4] v[5] v[8]-v[3] v[6] v[8]-v[4] v[8]^2+v[7] v[8]^2+v[4] v[5] v[9]-v[3] v[6] v[9]-v[4] v[8] v[9]-v[5] v[8] v[9]+2 v[7] v[8] v[9]+v[8]^2 v[9]-v[5] v[9]^2+v[7] v[9]^2+v[8] v[9]^2+v[1] (2 v[3] v[6]+(v[2]-v[4]-v[8]) (v[8]+v[9]))+v[2] (2 v[3] v[6]-(v[5]+v[9]) (v[8]+v[9])))/(eps[3,4,6,1] r[5]+2 v[3] v[4] v[6]+2 v[3] v[5] v[6]-4 v[3] v[6] v[7]+v[4] v[5] v[8]-v[3] v[6] v[8]-v[4] v[8]^2+v[7] v[8]^2+v[4] v[5] v[9]-v[3] v[6] v[9]-v[4] v[8] v[9]-v[5] v[8] v[9]+2 v[7] v[8] v[9]+v[8]^2 v[9]-v[5] v[9]^2+v[7] v[9]^2+v[8] v[9]^2+v[1] (2 v[3] v[6]+(v[2]-v[4]-v[8]) (v[8]+v[9]))+v[2] (2 v[3] v[6]-(v[5]+v[9]) (v[8]+v[9])))};


(* ::Section::Closed:: *)
(*Evaluate spinor helicity brackets and Plucker coordinates*)


(* ::Subsection::Closed:: *)
(*Definitions*)


(* ::Input::Initialization:: *)
ZZ=Table[x[i,j],{i,1,6},{j,1,4}];


(* ::Input::Initialization:: *)
randEval={x[1,1]->317,x[1,2]->449,x[1,3]->467,x[1,4]->383,x[2,1]->419,x[2,2]->113,x[2,3]->83,x[2,4]->241,x[3,1]->373,x[3,2]->197,x[3,3]->431,x[3,4]->127,x[4,1]->349,x[4,2]->379,x[4,3]->313,x[4,4]->227,x[5,1]->113,x[5,2]->241,x[5,3]->311,x[5,4]->467,x[6,1]->173,x[6,2]->139,x[6,3]->263,x[6,4]->113};


(* ::Input::Initialization:: *)
(*randEval=Table[x[i,j]->RandomPrime[{50,500}],{i,1,6},{j,1,4}]//Flatten*)


(* ::Input::Initialization:: *)
sToP:={SpinorAngle[a_,b_]:>Signature[{a,b}]P@@Sort[{a,b}],SpinorSquare[a_,b_]:>Signature[{a,b}](-1)^(a+b+1) P@@Complement[{1,2,3,4,5,6},{a,b}]}


(* ::Input::Initialization:: *)
evalP:={P[a__]:>(B[a]/.randEval)}


(* ::Input::Initialization:: *)
B[a_,b_,c_,d_]:=Det[{ZZ[[a]],ZZ[[b]],ZZ[[c]],ZZ[[d]]}]
B[a_,b_]:=Det[{ZZ[[a,1;;2]],ZZ[[b,1;;2]]}]


(* ::Input::Initialization:: *)
lambda[a_,b_,c_]:=a^2+b^2+c^2-2a b-2 b c-2 a c
hexkin:={v[1]->SpinorAngle[1,2] SpinorSquare[1,2],v[2]->SpinorAngle[2,3] SpinorSquare[2,3],v[3]->SpinorAngle[3,4] SpinorSquare[3,4],v[4]->SpinorAngle[4,5] SpinorSquare[4,5],v[5]->SpinorAngle[5,6] SpinorSquare[5,6],v[6]->SpinorAngle[6,1] SpinorSquare[6,1],v[7]->SpinorAngle[1,2] SpinorSquare[1,2]+SpinorAngle[2,3] SpinorSquare[2,3]+SpinorAngle[1,3] SpinorSquare[1,3],v[8]->SpinorAngle[2,3] SpinorSquare[2,3]+SpinorAngle[3,4] SpinorSquare[3,4]+SpinorAngle[2,4] SpinorSquare[2,4],v[9]->SpinorAngle[3,4] SpinorSquare[3,4]+SpinorAngle[4,5] SpinorSquare[4,5]+SpinorAngle[3,5] SpinorSquare[3,5],eps[1,2,3,4]->SpinorAngle[2,3] SpinorAngle[4,1] SpinorSquare[1,2] SpinorSquare[3,4]-SpinorAngle[1,2] SpinorAngle[3,4] SpinorSquare[2,3] SpinorSquare[4,1],eps[2,3,4,5]->SpinorAngle[3,4] SpinorAngle[5,2] SpinorSquare[2,3] SpinorSquare[4,5]-SpinorAngle[2,3] SpinorAngle[4,5] SpinorSquare[3,4] SpinorSquare[5,2],eps[3,4,5,6]->SpinorAngle[4,5] SpinorAngle[6,3] SpinorSquare[3,4] SpinorSquare[5,6]-SpinorAngle[3,4] SpinorAngle[5,6] SpinorSquare[4,5] SpinorSquare[6,3],eps[4,5,6,1]->-SpinorAngle[4,5] SpinorAngle[6,1] SpinorSquare[1,4] SpinorSquare[5,6]+SpinorAngle[1,4] SpinorAngle[5,6] SpinorSquare[4,5] SpinorSquare[6,1],eps[5,6,1,2]->SpinorAngle[2,5] SpinorAngle[6,1] SpinorSquare[1,2] SpinorSquare[5,6]-SpinorAngle[1,2] SpinorAngle[5,6] SpinorSquare[2,5] SpinorSquare[6,1],eps[6,1,2,3]->-SpinorAngle[2,3] SpinorAngle[6,1] SpinorSquare[1,2] SpinorSquare[3,6]+SpinorAngle[1,2] SpinorAngle[3,6] SpinorSquare[2,3] SpinorSquare[6,1],eps[1,2,3,5]->SpinorAngle[2,3] SpinorAngle[5,1] SpinorSquare[1,2] SpinorSquare[3,5]-SpinorAngle[1,2] SpinorAngle[3,5] SpinorSquare[2,3] SpinorSquare[5,1],eps[2,3,4,6]->SpinorAngle[3,4] SpinorAngle[6,2] SpinorSquare[2,3] SpinorSquare[4,6]-SpinorAngle[2,3] SpinorAngle[4,6] SpinorSquare[3,4] SpinorSquare[6,2],eps[3,4,5,1]->-SpinorAngle[3,4] SpinorAngle[5,1] SpinorSquare[1,3] SpinorSquare[4,5]+SpinorAngle[1,3] SpinorAngle[4,5] SpinorSquare[3,4] SpinorSquare[5,1],eps[4,5,6,2]->-SpinorAngle[4,5] SpinorAngle[6,2] SpinorSquare[2,4] SpinorSquare[5,6]+SpinorAngle[2,4] SpinorAngle[5,6] SpinorSquare[4,5] SpinorSquare[6,2],eps[5,6,1,3]->SpinorAngle[3,5] SpinorAngle[6,1] SpinorSquare[1,3] SpinorSquare[5,6]-SpinorAngle[1,3] SpinorAngle[5,6] SpinorSquare[3,5] SpinorSquare[6,1],eps[6,1,2,4]->-SpinorAngle[2,4] SpinorAngle[6,1] SpinorSquare[1,2] SpinorSquare[4,6]+SpinorAngle[1,2] SpinorAngle[4,6] SpinorSquare[2,4] SpinorSquare[6,1],eps[1,2,4,5]->SpinorAngle[2,4] SpinorAngle[5,1] SpinorSquare[1,2] SpinorSquare[4,5]-SpinorAngle[1,2] SpinorAngle[4,5] SpinorSquare[2,4] SpinorSquare[5,1],eps[2,3,5,6]->SpinorAngle[3,5] SpinorAngle[6,2] SpinorSquare[2,3] SpinorSquare[5,6]-SpinorAngle[2,3] SpinorAngle[5,6] SpinorSquare[3,5] SpinorSquare[6,2],eps[3,4,6,1]->-SpinorAngle[3,4] SpinorAngle[6,1] SpinorSquare[1,3] SpinorSquare[4,6]+SpinorAngle[1,3] SpinorAngle[4,6] SpinorSquare[3,4] SpinorSquare[6,1],\[CapitalDelta]6->SpinorAngle[1,2]SpinorSquare[2,3]SpinorAngle[3,4]SpinorSquare[4,5]SpinorAngle[5,6]SpinorSquare[6,1]-SpinorSquare[1,2]SpinorAngle[2,3]SpinorSquare[3,4]SpinorAngle[4,5]SpinorSquare[5,6]SpinorAngle[6,1],r[1]->\[Sqrt]lambda[SpinorAngle[1,2]SpinorSquare[1,2],SpinorAngle[3,4]SpinorSquare[3,4],SpinorAngle[5,6]SpinorSquare[5,6]],r[2]->\[Sqrt]lambda[SpinorAngle[2,3]SpinorSquare[2,3],SpinorAngle[4,5]SpinorSquare[4,5],SpinorAngle[6,1]SpinorSquare[6,1]],r[3]->\[Sqrt]lambda[SpinorAngle[1,2]SpinorSquare[1,2],SpinorAngle[3,6]SpinorSquare[3,6],SpinorAngle[4,5]SpinorSquare[4,5]],r[4]->\[Sqrt]lambda[SpinorAngle[2,3]SpinorSquare[2,3],SpinorAngle[4,1]SpinorSquare[4,1],SpinorAngle[5,6]SpinorSquare[5,6]],r[5]->\[Sqrt]lambda[SpinorAngle[3,4]SpinorSquare[3,4],SpinorAngle[5,2]SpinorSquare[5,2],SpinorAngle[6,1]SpinorSquare[6,1]]}


(* ::Subsection::Closed:: *)
(*Examples*)


(* ::Text:: *)
(*hexkin maps the variables of the symbol letters (v[i],r[i],eps[i,j,k,l],\[CapitalDelta]6) to spinor helicity bracket*)


(* ::Input::Initialization:: *)
v[1]/.hexkin


(* ::Text:: *)
(*sToP maps spinor helicity bracket to Plucker coordinate of Fl[2,4;6]*)


(* ::Input::Initialization:: *)
v[1]/.hexkin/.sToP


(* ::Text:: *)
(*evalP evaluate the numerical value of the Plucker coordinate with respect to a fixed random matrix*)


(* ::Input::Initialization:: *)
v[1]/.hexkin/.sToP/.evalP


(* ::Subsection::Closed:: *)
(*Sanity checks: antisymmetry of spinor bracket, Schouten identity and momentum conservation*)


(* ::Input::Initialization:: *)
Table[SpinorAngle[i,j]+SpinorAngle[j,i],{i,1,6},{j,1,6}]/.sToP/.evalP//Flatten//DeleteDuplicates


(* ::Input::Initialization:: *)
Table[SpinorSquare[i,j]+SpinorSquare[j,i],{i,1,6},{j,1,6}]/.sToP/.evalP//Flatten//DeleteDuplicates


(* ::Input::Initialization:: *)
Table[SpinorAngle[i,j]SpinorAngle[k,l]+SpinorAngle[j,k]SpinorAngle[i,l]+SpinorAngle[k,i]SpinorAngle[j,l],{i,1,6},{j,1,6},{k,1,6},{l,1,6}]/.sToP/.evalP//Flatten//DeleteDuplicates


(* ::Input::Initialization:: *)
Table[Sum[SpinorAngle[i,j]SpinorSquare[j,k],{j,1,6}],{i,1,6},{k,1,6}]/.sToP/.evalP//Flatten//DeleteDuplicates


(* ::Section::Closed:: *)
(*Relevant cluster variables of Fl[2,4;6] for the rational letters*)


(* ::Text:: *)
(*The five classes of cluster variables that are relevant to matching symbol letters*)


(* ::Input::Initialization:: *)
Q[i_,j_,k_]:=SpinorAngle[i,k]SpinorSquare[i,k]+SpinorAngle[j,k]SpinorSquare[j,k]
R[i_,j_,k1_,k2_]:=SpinorAngle[i,k1]SpinorSquare[j,k1]+SpinorAngle[i,k2]SpinorSquare[j,k2]
CC[i_,j_,k_]:=SpinorAngle[i,j]SpinorSquare[i,j]+SpinorAngle[i,k]SpinorSquare[i,k]+SpinorAngle[j,k]SpinorSquare[j,k]
U[i_,j_,k_,l_]:=SpinorAngle[i,k]SpinorAngle[j,l]SpinorSquare[k,l]+SpinorAngle[i,j]SpinorAngle[j,l]SpinorSquare[j,l]-SpinorAngle[i,j]SpinorAngle@@Complement[Range[6],{i,j,k,l}]SpinorSquare@@Complement[Range[6],{i,j,k,l}]
Ubar[i_,j_,k_,l_]:=SpinorSquare[i,k]SpinorSquare[j,l]SpinorAngle[k,l]+SpinorSquare[i,j]SpinorSquare[j,l]SpinorAngle[j,l]-SpinorSquare[i,j]SpinorSquare@@Complement[Range[6],{i,j,k,l}]SpinorAngle@@Complement[Range[6],{i,j,k,l}]


(* ::Input::Initialization:: *)
pluckerRot[rot_]:={P[i__]:>P@@({i}/.rot)}
perm6=Table[Thread[{1,2,3,4,5,6}->i],{i,Permutations[{1,2,3,4,5,6}]}];


(* ::Text:: *)
(*74 cluster variables mutated from the initial cluster and its 910 permutation images.*)


(* ::Input::Initialization:: *)
hexcluster=(Join[Table[SpinorAngle[i,j],{i,1,6},{j,i+1,6}],Table[SpinorSquare[i,j],{i,1,6},{j,i+1,6}],{Q[1,2,6],Q[4,5,6],Q[2,3,1],Q[5,6,1]},Table[Module[{cmp=Complement[Range[6],{i,j}]},R[i,j,cmp[[1]],cmp[[2]]]],{i,1,6},{j,i+1,6}],Table[Module[{cmp=Complement[Range[6],{i,j}]},R[i,j,cmp[[1]],cmp[[2]]]],{j,1,6},{i,j+1,6}]
,{CC[1,2,3]},{U[1,3,2,4],U[1,4,2,3],U[2,3,1,4],U[6,3,5,4],U[6,4,5,3],Ubar[1,2,3,4],Ubar[2,3,1,4],Ubar[2,4,1,3],Ubar[5,3,6,4]}]//Flatten)/.sToP;
hexcluster//Length


(* ::Input::Initialization:: *)
(Table[hexcluster/. pluckerRot[i],{i,perm6}]//Flatten//DeleteDuplicates)/.sToP/.evalP//Abs//DeleteDuplicates//Length


(* ::Section::Closed:: *)
(*Matching rational symbol letters*)


(* ::Text:: *)
(*We provide the combination of the cluster variables to match with the rational letters.*)


{W[1]->P[1,2] P[3,4,5,6],W[2]->-P[2,3] P[4,5,6,1],W[3]->P[3,4] P[5,6,1,2],
W[4]->-P[4,5] P[6,1,2,3],W[5]->P[5,6] P[1,2,3,4],W[6]->-P[6,1] P[2,3,4,5],
W[7]->CC[1,2,3],W[8]->CC[2,3,4],W[9]->CC[3,4,5],W[10]->-Q[1,3,2],W[11]->-Q[2,4,3],
W[12]->-Q[3,5,4],W[13]->-Q[4,6,5],W[14]->-Q[5,1,6],W[15]->-Q[6,2,1],W[16]->-Q[1,2,3],
W[17]->-Q[2,3,4],W[18]->-Q[3,4,5],W[19]->-Q[4,5,6],W[20]->-Q[5,6,1],W[21]->-Q[6,1,2],
W[22]->-Q[1,2,6],W[23]->-Q[2,3,1],W[24]->-Q[3,4,2],W[25]->-Q[4,5,3],W[26]->-Q[5,6,4],
W[27]->-Q[6,1,5],W[28]->-P[1,3] P[2,4,5,6],W[29]->P[2,4] P[3,5,6,1],
W[30]->-P[3,5] P[4,6,1,2],W[31]->P[4,6] P[5,1,2,3],W[32]->-P[5,1] P[6,2,3,4],
W[33]->P[6,2] P[1,3,4,5],W[34]->Q[5,6,3],W[35]->Q[6,1,4],W[36]->Q[1,2,5],W[37]->Q[2,3,6],
W[38]->Q[3,4,1],W[39]->Q[4,5,2],W[40]->Q[3,4,6],W[41]->Q[4,5,1],W[42]->Q[5,6,2],
W[43]->Q[6,1,3],W[44]->Q[1,2,4],W[45]->Q[2,3,5],W[46]->P[3,6] P[1,2,4,5],
W[47]->-P[4,1] P[2,3,5,6],W[48]->P[5,2] P[3,4,6,1],W[49]->R[3,6,1,2] R[6,3,1,2],
W[50]->R[1,4,2,3] R[4,1,2,3],W[51]->R[2,5,3,4] R[5,2,3,4],W[76]->R[4,6,1,2] R[6,4,1,2],
W[77]->R[1,5,2,3] R[5,1,2,3],W[78]->R[2,6,3,4] R[6,2,3,4],W[79]->R[1,3,4,5] R[3,1,4,5],
W[80]->R[2,4,5,6] R[4,2,5,6],W[81]->R[3,5,6,1] R[5,3,6,1],W[82]->R[2,6,1,3] R[6,2,1,3],
W[83]->R[1,3,2,4] R[3,1,2,4],W[84]->R[2,4,3,5] R[4,2,3,5],W[85]->R[3,5,4,6] R[5,3,4,6],
W[86]->R[4,6,5,1] R[6,4,5,1],W[87]->R[1,5,6,2] R[5,1,6,2],W[88]->R[5,6,1,2] R[6,5,1,2],
W[89]->R[1,6,2,3] R[6,1,2,3],W[90]->R[1,2,3,4] R[2,1,3,4],W[91]->R[2,3,4,5] R[3,2,4,5],
W[92]->R[3,4,5,6] R[4,3,5,6],W[93]->R[4,5,6,1] R[5,4,6,1],W[94]->R[2,3,1,4]R[3,2,1,4],
W[95]->R[3,4,2,5]R[4,3,2,5],W[96]->R[4,5,3,6]R[5,4,3,6],W[97]->R[5,6,4,1]R[6,5,4,1],
W[98]->R[6,1,5,2]R[1,6,5,2],W[99]->R[1,2,6,3]R[2,1,6,3],W[106]->U[1,3,2,4]Ubar[1,3,2,4],
W[107]->U[2,4,3,5]Ubar[2,4,3,5],W[108]->U[3,5,4,6]Ubar[3,5,4,6],
W[109]->U[4,6,5,1]Ubar[4,6,5,1],W[110]->U[5,1,6,2]Ubar[5,1,6,2],
W[111]->U[6,2,1,3]Ubar[6,2,1,3],W[112]->U[1,5,6,4]Ubar[1,5,6,4],
W[113]->U[6,4,5,3]Ubar[6,4,5,3],W[114]->U[5,3,4,2]Ubar[5,3,4,2],
W[115]->U[4,2,3,1]Ubar[4,2,3,1],W[116]->U[3,1,2,6]Ubar[3,1,2,6],
W[117]->U[2,6,1,5]Ubar[2,6,1,5],
W[182]->-((P[1,2] P[1,3,5,6] R[4,1,2,3])/(P[2,4] P[3,4,5,6] R[1,4,2,3])),
W[183]->-((P[2,3] P[2,4,6,1] R[5,2,3,4])/(P[3,5] P[4,5,6,1] R[2,5,3,4])),
W[184]->-((P[3,4] P[3,5,1,2] R[6,3,4,5])/(P[4,6] P[5,6,1,2] R[3,6,4,5])),
W[185]->-((P[4,5] P[4,6,2,3] R[1,4,5,6])/(P[5,1] P[6,1,2,3] R[4,1,5,6])),
W[186]->-((P[5,6] P[5,1,3,4] R[2,5,6,1])/(P[6,2] P[1,2,3,4] R[5,2,6,1])),
W[187]->-((P[6,1] P[6,2,4,5] R[3,6,1,2])/(P[1,3] P[2,3,4,5] R[6,3,1,2])),
W[188]->-((P[1,3] P[1,2,5,6] R[4,1,2,3])/(P[3,4] P[2,4,5,6] R[1,4,2,3])),
W[189]->-((P[2,4] P[2,3,6,1] R[5,2,3,4])/(P[4,5] P[3,5,6,1] R[2,5,3,4])),
W[190]->-((P[3,5] P[3,4,1,2] R[6,3,4,5])/(P[5,6] P[4,6,1,2] R[3,6,4,5])),
W[191]->-((P[4,6] P[4,5,2,3] R[1,4,5,6])/(P[6,1] P[5,1,2,3] R[4,1,5,6])),
W[192]->-((P[5,1] P[5,6,3,4] R[2,5,6,1])/(P[1,2] P[6,2,3,4] R[5,2,6,1])),
W[193]->-((P[6,2] P[6,1,4,5] R[3,6,1,2])/(P[2,3] P[1,3,4,5] R[6,3,1,2])),
W[194]->(P[3,4] P[1,4,5,6] R[2,4,1,3])/(P[2,3] P[1,2,5,6] R[4,2,1,3]),
W[195]->(P[4,5] P[2,5,6,1] R[3,5,2,4])/(P[3,4] P[2,3,6,1] R[5,3,2,4]),
W[196]->(P[5,6] P[3,6,1,2] R[4,6,3,5])/(P[4,5] P[3,4,1,2] R[6,4,3,5]),
W[197]->(P[6,1] P[4,1,2,3] R[5,1,4,6])/(P[5,6] P[4,5,2,3] R[1,5,4,6]),
W[198]->(P[1,2] P[5,2,3,4] R[6,2,5,1])/(P[6,1] P[5,6,3,4] R[2,6,5,1]),
W[199]->(P[2,3] P[6,3,4,5] R[1,3,6,2])/(P[1,2] P[6,1,4,5] R[3,1,6,2]),
W[200]->(P[1,2] P[1,4,5,6] R[3,1,2,4])/(P[2,3] P[3,4,5,6] R[1,3,2,4]),
W[201]->(P[2,3] P[2,5,6,1] R[4,2,3,5])/(P[3,4] P[4,5,6,1] R[2,4,3,5]),
W[202]->(P[3,4] P[3,6,1,2] R[5,3,4,6])/(P[4,5] P[5,6,1,2] R[3,5,4,6]),
W[203]->(P[4,5] P[4,1,2,3] R[6,4,5,1])/(P[5,6] P[6,1,2,3] R[4,6,5,1]),
W[204]->(P[5,6] P[5,2,3,4] R[1,5,6,2])/(P[6,1] P[1,2,3,4] R[5,1,6,2]),
W[205]->(P[6,1] P[6,3,4,5] R[2,6,1,3])/(P[1,2] P[2,3,4,5] R[6,2,1,3]),
W[206]->-((P[1,3] P[1,4,5,6] R[2,1,3,4])/(P[2,3] P[2,4,5,6] R[1,2,3,4])),
W[207]->-((P[2,4] P[2,5,6,1] R[3,2,4,5])/(P[3,4] P[3,5,6,1] R[2,3,4,5])),
W[208]->-((P[3,5] P[3,6,1,2] R[4,3,5,6])/(P[4,5] P[4,6,1,2] R[3,4,5,6])),
W[209]->-((P[4,6] P[4,1,2,3] R[5,4,6,1])/(P[5,6] P[5,1,2,3] R[4,5,6,1])),
W[210]->-((P[5,1] P[5,2,3,4] R[6,5,1,2])/(P[6,1] P[6,2,3,4] R[5,6,1,2])),
W[211]->-((P[6,2] P[6,3,4,5] R[1,6,2,3])/(P[1,2] P[1,3,4,5] R[6,1,2,3])),
W[218]->(P[1,2] P[2,3,5,6] R[4,2,1,3])/(P[1,4] P[3,4,5,6] R[2,4,1,3]),
W[219]->(P[2,3] P[3,4,6,1] R[5,3,2,4])/(P[2,5] P[4,5,6,1] R[3,5,2,4]),
W[220]->(P[3,4] P[4,5,1,2] R[6,4,3,5])/(P[3,6] P[5,6,1,2] R[4,6,3,5]),
W[221]->(P[4,5] P[5,6,2,3] R[1,5,4,6])/(P[4,1] P[6,1,2,3] R[5,1,4,6]),
W[222]->(P[5,6] P[6,1,3,4] R[2,6,5,1])/(P[5,2] P[1,2,3,4] R[6,2,5,1]),
W[223]->(P[6,1] P[1,2,4,5] R[3,1,6,2])/(P[6,3] P[2,3,4,5] R[1,3,6,2]),
W[224]->-(R[3,2,1,4]P[1,2]P[2,4,5,6])/(R[2,3,1,4]P[1,3]P[3,4,5,6]),
W[225]->-(R[4,3,2,5]P[2,3]P[3,5,6,1])/(R[3,4,2,5]P[2,4]P[4,5,6,1]),
W[226]->-(R[5,4,3,6]P[3,4]P[4,6,1,2])/(R[4,5,3,6]P[3,5]P[5,6,1,2]),
W[227]->-(R[6,5,4,1]P[4,5]P[5,1,2,3])/(R[5,6,4,1]P[4,6]P[6,1,2,3]),
W[228]->-(R[1,6,5,2]P[5,6]P[6,2,3,4])/(R[6,1,5,2]P[5,1]P[1,2,3,4]),
W[229]->-(R[2,1,6,3]P[6,1]P[1,3,4,5])/(R[1,2,6,3]P[6,2]P[2,3,4,5]),
W[230]->-(U[1,3,2,4]P[2,4,5,6])/(Ubar[1,3,2,4]P[1,3]),
W[231]->(U[2,4,3,5]P[3,5,6,1])/(Ubar[2,4,3,5]P[2,4]),
W[232]->-(U[3,5,4,6]P[4,6,1,2])/(Ubar[3,5,4,6]P[3,5]),
W[233]->(U[4,6,5,1]P[5,1,2,3])/(Ubar[4,6,5,1]P[4,6]),
W[234]->-(U[5,1,6,2]P[6,2,3,4])/(Ubar[5,1,6,2]P[5,1]),
W[235]->(U[6,2,1,3]P[1,3,4,5])/(Ubar[6,2,1,3]P[6,2]),
W[236]->-(U[4,2,3,1]P[1,3,5,6])/(Ubar[4,2,3,1]P[2,4]),
W[237]->(U[5,3,4,2]P[2,4,6,1])/(Ubar[5,3,4,2]P[3,5]),
W[238]->-(U[6,4,5,3]P[3,5,1,2])/(Ubar[6,4,5,3]P[4,6]),
W[239]->(U[1,5,6,4]P[4,6,2,3])/(Ubar[1,5,6,4]P[5,1]),
W[240]->-(U[2,6,1,5]P[5,1,3,4])/(Ubar[2,6,1,5]P[6,2]),
W[241]->(U[3,1,2,6]P[6,2,4,5])/(Ubar[3,1,2,6]P[1,3])}


{Wlist[[1]],Wlist[[2]],Wlist[[3]],Wlist[[4]],Wlist[[5]],Wlist[[6]],Wlist[[7]],Wlist[[8]],
Wlist[[9]],Wlist[[10]],Wlist[[11]],Wlist[[12]],Wlist[[13]],Wlist[[14]],Wlist[[15]],Wlist[[16]],
Wlist[[17]],Wlist[[18]],Wlist[[19]],Wlist[[20]],Wlist[[21]],Wlist[[22]],Wlist[[23]],Wlist[[24]],
Wlist[[25]],Wlist[[26]],Wlist[[27]],Wlist[[28]],Wlist[[29]],Wlist[[30]],Wlist[[31]],Wlist[[32]],
Wlist[[33]],Wlist[[34]],Wlist[[35]],Wlist[[36]],Wlist[[37]],Wlist[[38]],Wlist[[39]],Wlist[[40]],
Wlist[[41]],Wlist[[42]],Wlist[[43]],Wlist[[44]],Wlist[[45]],Wlist[[46]],Wlist[[47]],Wlist[[48]],
Wlist[[49]],Wlist[[50]],Wlist[[51]],Wlist[[76]],Wlist[[77]],Wlist[[78]],Wlist[[79]],Wlist[[80]],
Wlist[[81]],Wlist[[82]],Wlist[[83]],Wlist[[84]],Wlist[[85]],Wlist[[86]],Wlist[[87]],Wlist[[88]],
Wlist[[89]],Wlist[[90]],Wlist[[91]],Wlist[[92]],Wlist[[93]],Wlist[[94]],Wlist[[95]],Wlist[[96]],
Wlist[[97]],Wlist[[98]],Wlist[[99]],Wlist[[106]],Wlist[[107]],Wlist[[108]],Wlist[[109]],Wlist[[110]],
Wlist[[111]],Wlist[[112]],Wlist[[113]],Wlist[[114]],Wlist[[115]],Wlist[[116]],Wlist[[117]],
Wlist[[182]],Wlist[[183]],Wlist[[184]],
Wlist[[185]],Wlist[[186]],Wlist[[187]],Wlist[[188]],Wlist[[189]],Wlist[[190]],Wlist[[191]],
Wlist[[192]],Wlist[[193]],Wlist[[194]],Wlist[[195]],Wlist[[196]],Wlist[[197]],Wlist[[198]],
Wlist[[199]],Wlist[[200]],Wlist[[201]],Wlist[[202]],Wlist[[203]],Wlist[[204]],Wlist[[205]],
Wlist[[206]],Wlist[[207]],Wlist[[208]],Wlist[[209]],Wlist[[210]],Wlist[[211]],Wlist[[218]],
Wlist[[219]],Wlist[[220]],Wlist[[221]],Wlist[[222]],Wlist[[223]],Wlist[[224]],Wlist[[225]],
Wlist[[226]],Wlist[[227]],Wlist[[228]],Wlist[[229]],Wlist[[230]],Wlist[[231]],Wlist[[232]],
Wlist[[233]],Wlist[[234]],Wlist[[235]],Wlist[[236]],Wlist[[237]],Wlist[[238]],Wlist[[239]],
Wlist[[240]],Wlist[[241]]}/.hexkin/.sToP/.evalP;
{P[1,2] P[3,4,5,6],-P[2,3] P[4,5,6,1],P[3,4] P[5,6,1,2],-P[4,5] P[6,1,2,3],
P[5,6] P[1,2,3,4],-P[6,1] P[2,3,4,5],CC[1,2,3],CC[2,3,4],CC[3,4,5],-Q[1,3,2],
-Q[2,4,3],-Q[3,5,4],-Q[4,6,5],-Q[5,1,6],-Q[6,2,1],-Q[1,2,3],-Q[2,3,4],-Q[3,4,5],
-Q[4,5,6],-Q[5,6,1],-Q[6,1,2],-Q[1,2,6],-Q[2,3,1],-Q[3,4,2],-Q[4,5,3],-Q[5,6,4],
-Q[6,1,5],-P[1,3] P[2,4,5,6],P[2,4] P[3,5,6,1],-P[3,5] P[4,6,1,2],
P[4,6] P[5,1,2,3],-P[5,1] P[6,2,3,4],P[6,2] P[1,3,4,5],Q[5,6,3],Q[6,1,4],
Q[1,2,5],Q[2,3,6],Q[3,4,1],Q[4,5,2],Q[3,4,6],Q[4,5,1],Q[5,6,2],Q[6,1,3],Q[1,2,4],
Q[2,3,5],P[3,6] P[1,2,4,5],-P[4,1] P[2,3,5,6],P[5,2] P[3,4,6,1],R[3,6,1,2] R[6,3,1,2],
R[1,4,2,3] R[4,1,2,3],R[2,5,3,4] R[5,2,3,4],R[4,6,1,2] R[6,4,1,2],
R[1,5,2,3] R[5,1,2,3],R[2,6,3,4] R[6,2,3,4],R[1,3,4,5] R[3,1,4,5],
R[2,4,5,6] R[4,2,5,6],R[3,5,6,1] R[5,3,6,1],R[2,6,1,3] R[6,2,1,3],
R[1,3,2,4] R[3,1,2,4],R[2,4,3,5] R[4,2,3,5],R[3,5,4,6] R[5,3,4,6],
R[4,6,5,1] R[6,4,5,1],R[1,5,6,2] R[5,1,6,2],R[5,6,1,2] R[6,5,1,2],
R[1,6,2,3] R[6,1,2,3],R[1,2,3,4] R[2,1,3,4],R[2,3,4,5] R[3,2,4,5],
R[3,4,5,6] R[4,3,5,6],R[4,5,6,1] R[5,4,6,1],R[2,3,1,4]R[3,2,1,4],
R[3,4,2,5]R[4,3,2,5],R[4,5,3,6]R[5,4,3,6],R[5,6,4,1]R[6,5,4,1],
R[6,1,5,2]R[1,6,5,2],R[1,2,6,3]R[2,1,6,3],U[1,3,2,4]Ubar[1,3,2,4],
U[2,4,3,5]Ubar[2,4,3,5],U[3,5,4,6]Ubar[3,5,4,6],U[4,6,5,1]Ubar[4,6,5,1],
U[5,1,6,2]Ubar[5,1,6,2],U[6,2,1,3]Ubar[6,2,1,3],U[1,5,6,4]Ubar[1,5,6,4],
U[6,4,5,3]Ubar[6,4,5,3],U[5,3,4,2]Ubar[5,3,4,2],U[4,2,3,1]Ubar[4,2,3,1],
U[3,1,2,6]Ubar[3,1,2,6],U[2,6,1,5]Ubar[2,6,1,5],
-((P[1,2] P[1,3,5,6] R[4,1,2,3])/(P[2,4] P[3,4,5,6] R[1,4,2,3])),
-((P[2,3] P[2,4,6,1] R[5,2,3,4])/(P[3,5] P[4,5,6,1] R[2,5,3,4])),
-((P[3,4] P[3,5,1,2] R[6,3,4,5])/(P[4,6] P[5,6,1,2] R[3,6,4,5])),
-((P[4,5] P[4,6,2,3] R[1,4,5,6])/(P[5,1] P[6,1,2,3] R[4,1,5,6])),
-((P[5,6] P[5,1,3,4] R[2,5,6,1])/(P[6,2] P[1,2,3,4] R[5,2,6,1])),
-((P[6,1] P[6,2,4,5] R[3,6,1,2])/(P[1,3] P[2,3,4,5] R[6,3,1,2])),
-((P[1,3] P[1,2,5,6] R[4,1,2,3])/(P[3,4] P[2,4,5,6] R[1,4,2,3])),
-((P[2,4] P[2,3,6,1] R[5,2,3,4])/(P[4,5] P[3,5,6,1] R[2,5,3,4])),
-((P[3,5] P[3,4,1,2] R[6,3,4,5])/(P[5,6] P[4,6,1,2] R[3,6,4,5])),
-((P[4,6] P[4,5,2,3] R[1,4,5,6])/(P[6,1] P[5,1,2,3] R[4,1,5,6])),
-((P[5,1] P[5,6,3,4] R[2,5,6,1])/(P[1,2] P[6,2,3,4] R[5,2,6,1])),
-((P[6,2] P[6,1,4,5] R[3,6,1,2])/(P[2,3] P[1,3,4,5] R[6,3,1,2])),
(P[3,4] P[1,4,5,6] R[2,4,1,3])/(P[2,3] P[1,2,5,6] R[4,2,1,3]),
(P[4,5] P[2,5,6,1] R[3,5,2,4])/(P[3,4] P[2,3,6,1] R[5,3,2,4]),
(P[5,6] P[3,6,1,2] R[4,6,3,5])/(P[4,5] P[3,4,1,2] R[6,4,3,5]),
(P[6,1] P[4,1,2,3] R[5,1,4,6])/(P[5,6] P[4,5,2,3] R[1,5,4,6]),
(P[1,2] P[5,2,3,4] R[6,2,5,1])/(P[6,1] P[5,6,3,4] R[2,6,5,1]),
(P[2,3] P[6,3,4,5] R[1,3,6,2])/(P[1,2] P[6,1,4,5] R[3,1,6,2]),
(P[1,2] P[1,4,5,6] R[3,1,2,4])/(P[2,3] P[3,4,5,6] R[1,3,2,4]),
(P[2,3] P[2,5,6,1] R[4,2,3,5])/(P[3,4] P[4,5,6,1] R[2,4,3,5]),
(P[3,4] P[3,6,1,2] R[5,3,4,6])/(P[4,5] P[5,6,1,2] R[3,5,4,6]),
(P[4,5] P[4,1,2,3] R[6,4,5,1])/(P[5,6] P[6,1,2,3] R[4,6,5,1]),
(P[5,6] P[5,2,3,4] R[1,5,6,2])/(P[6,1] P[1,2,3,4] R[5,1,6,2]),
(P[6,1] P[6,3,4,5] R[2,6,1,3])/(P[1,2] P[2,3,4,5] R[6,2,1,3]),
-((P[1,3] P[1,4,5,6] R[2,1,3,4])/(P[2,3] P[2,4,5,6] R[1,2,3,4])),
-((P[2,4] P[2,5,6,1] R[3,2,4,5])/(P[3,4] P[3,5,6,1] R[2,3,4,5])),
-((P[3,5] P[3,6,1,2] R[4,3,5,6])/(P[4,5] P[4,6,1,2] R[3,4,5,6])),
-((P[4,6] P[4,1,2,3] R[5,4,6,1])/(P[5,6] P[5,1,2,3] R[4,5,6,1])),
-((P[5,1] P[5,2,3,4] R[6,5,1,2])/(P[6,1] P[6,2,3,4] R[5,6,1,2])),
-((P[6,2] P[6,3,4,5] R[1,6,2,3])/(P[1,2] P[1,3,4,5] R[6,1,2,3])),
(P[1,2] P[2,3,5,6] R[4,2,1,3])/(P[1,4] P[3,4,5,6] R[2,4,1,3]),
(P[2,3] P[3,4,6,1] R[5,3,2,4])/(P[2,5] P[4,5,6,1] R[3,5,2,4]),
(P[3,4] P[4,5,1,2] R[6,4,3,5])/(P[3,6] P[5,6,1,2] R[4,6,3,5]),
(P[4,5] P[5,6,2,3] R[1,5,4,6])/(P[4,1] P[6,1,2,3] R[5,1,4,6]),
(P[5,6] P[6,1,3,4] R[2,6,5,1])/(P[5,2] P[1,2,3,4] R[6,2,5,1]),
(P[6,1] P[1,2,4,5] R[3,1,6,2])/(P[6,3] P[2,3,4,5] R[1,3,6,2]),
-(R[3,2,1,4]P[1,2]P[2,4,5,6])/(R[2,3,1,4]P[1,3]P[3,4,5,6]),
-(R[4,3,2,5]P[2,3]P[3,5,6,1])/(R[3,4,2,5]P[2,4]P[4,5,6,1]),
-(R[5,4,3,6]P[3,4]P[4,6,1,2])/(R[4,5,3,6]P[3,5]P[5,6,1,2]),
-(R[6,5,4,1]P[4,5]P[5,1,2,3])/(R[5,6,4,1]P[4,6]P[6,1,2,3]),
-(R[1,6,5,2]P[5,6]P[6,2,3,4])/(R[6,1,5,2]P[5,1]P[1,2,3,4]),
-(R[2,1,6,3]P[6,1]P[1,3,4,5])/(R[1,2,6,3]P[6,2]P[2,3,4,5]),
-(U[1,3,2,4]P[2,4,5,6])/(Ubar[1,3,2,4]P[1,3]),
(U[2,4,3,5]P[3,5,6,1])/(Ubar[2,4,3,5]P[2,4]),
-(U[3,5,4,6]P[4,6,1,2])/(Ubar[3,5,4,6]P[3,5]),
(U[4,6,5,1]P[5,1,2,3])/(Ubar[4,6,5,1]P[4,6]),
-(U[5,1,6,2]P[6,2,3,4])/(Ubar[5,1,6,2]P[5,1]),
(U[6,2,1,3]P[1,3,4,5])/(Ubar[6,2,1,3]P[6,2]),
-(U[4,2,3,1]P[1,3,5,6])/(Ubar[4,2,3,1]P[2,4]),
(U[5,3,4,2]P[2,4,6,1])/(Ubar[5,3,4,2]P[3,5]),
-(U[6,4,5,3]P[3,5,1,2])/(Ubar[6,4,5,3]P[4,6]),
(U[1,5,6,4]P[4,6,2,3])/(Ubar[1,5,6,4]P[5,1]),
-(U[2,6,1,5]P[5,1,3,4])/(Ubar[2,6,1,5]P[6,2]),
(U[3,1,2,6]P[6,2,4,5])/(Ubar[3,1,2,6]P[1,3])}/.hexkin/.sToP/.evalP;
%-%%//Simplify//DeleteDuplicates


(* ::Section::Closed:: *)
(*Infinite mutation sequence data*)


(* ::Text:: *)
(*Data of the starting seed of infinite mutation sequence*)


(* ::Input::Initialization:: *)
z0=P[1,2,3,5];
fz=P[1,2,3,4];
fw1=P[3,4,5,6];
fw2=P[5,6];
fw3=P[1,2];
w0=-P[1,5]P[2,3,5,6]+P[2,5]P[1,3,5,6];
b1=P[1,2,5,6];
b2=-P[1,5]P[2,3,4,5]+P[2,5]P[1,3,4,5];
b3=-P[1,3]P[2,3,5,6]+P[2,3]P[1,3,5,6];
b=b1 b2 b3;
fw=fw1 fw2 fw3;


(* ::Input::Initialization:: *)
z1=(b+fw z0^2)/w0;
PP=(fz w0+z1)/z0;
delta=PP^2-4fz fw;
Bz=(2z1-z0 PP)/delta;
w1=(b+fz w0^2)/z0;
Bw=(2w1-w0 PP)/delta;


(* ::Input::Initialization:: *)
(z0+Bz Sqrt[delta])(z0-Bz Sqrt[delta])/.sToP/.evalP//Expand;
(4b fz)/r[1]^2/.hexkin/.sToP/.evalP;
%-%%


(* ::Input::Initialization:: *)
(w0+Bw Sqrt[delta])(w0-Bw Sqrt[delta])/.sToP/.evalP//Expand;
(4b fw)/r[1]^2/.hexkin/.sToP/.evalP;
%-%%


(* ::Input::Initialization:: *)
Kz=(z0+Bz Sqrt[delta])/(z0-Bz Sqrt[delta]) 1/r[1]^2/.hexkin/.sToP;
Kw=(w0+Bw Sqrt[delta])/(w0-Bw Sqrt[delta]) 1/r[1]^2/.hexkin/.sToP;


(* ::Section::Closed:: *)
(*Matching algebraic symbol letters*)


(* ::Text:: *)
(*We match the algebraic letters with the algebraic quantities derived from the infinite mutation sequence.*)
(*The letters are categorized by the square root.*)


(* ::Subsection::Closed:: *)
(*r[1]*)


(* ::Input::Initialization:: *)
Lr1={Kz,Kz/.pluckerRot[{1->3,3->1,2->4,4->2}],Kz/.pluckerRot[{1->3,3->2,2->4,4->1}],Kw,Kw/.pluckerRot[{3->6,6->4,4->5,5->3}],Kw/.pluckerRot[{1->5,5->3,3->1,2->6,6->4,4->2}],Kw/.pluckerRot[{1->5,5->4,4->1,2->6,6->3,3->2}],Kw/.pluckerRot[{1->3,3->5,5->2,2->4,4->6,6->1}]};


{W[118]^2->-((Lr1[[4]]Lr1[[6]])/(Lr1[[2]]Lr1[[3]]Lr1[[8]])),
W[157]->(Lr1[[2]]^2 Lr1[[3]]Lr1[[8]])/(Lr1[[4]]^2 Lr1[[6]]^2),
W[159]->(Lr1[[3]]Lr1[[8]])/(Lr1[[1]]Lr1[[4]]),
W[161]->(Lr1[[4]]^2 Lr1[[6]]Lr1[[7]])/(Lr1[[2]]Lr1[[3]]Lr1[[8]]^2),
W[163]->(Lr1[[1]]Lr1[[4]]^2 Lr1[[6]]^2)/(Lr1[[2]]^2 Lr1[[3]]Lr1[[5]]Lr1[[8]]),
W[165]->(Lr1[[4]]^2 Lr1[[6]]^2)/(Lr1[[2]]Lr1[[3]]Lr1[[8]]^2),
W[275]->(Lr1[[1]]^2 Lr1[[4]]^6 Lr1[[6]]^5 Lr1[[7]])/(Lr1[[2]]^4 Lr1[[3]]^5 Lr1[[8]]^5),
W[277]->(Lr1[[2]]Lr1[[3]]Lr1[[8]]^2)/(Lr1[[4]]Lr1[[5]]Lr1[[6]]Lr1[[7]])}


{Wlist[[118]]^2,Wlist[[157]],Wlist[[159]],Wlist[[161]],
Wlist[[163]],Wlist[[165]],Wlist[[275]],Wlist[[277]]}/.hexkin/.sToP/.evalP//ComplexExpand//Simplify;
{-((Lr1[[4]]Lr1[[6]])/(Lr1[[2]]Lr1[[3]]Lr1[[8]])),
(Lr1[[2]]^2 Lr1[[3]]Lr1[[8]])/(Lr1[[4]]^2 Lr1[[6]]^2),
(Lr1[[3]]Lr1[[8]])/(Lr1[[1]]Lr1[[4]]),
(Lr1[[4]]^2 Lr1[[6]]Lr1[[7]])/(Lr1[[2]]Lr1[[3]]Lr1[[8]]^2),
(Lr1[[1]]Lr1[[4]]^2 Lr1[[6]]^2)/(Lr1[[2]]^2 Lr1[[3]]Lr1[[5]]Lr1[[8]]),
(Lr1[[4]]^2 Lr1[[6]]^2)/(Lr1[[2]]Lr1[[3]]Lr1[[8]]^2),
(Lr1[[1]]^2 Lr1[[4]]^6 Lr1[[6]]^5 Lr1[[7]])/(Lr1[[2]]^4 Lr1[[3]]^5 Lr1[[8]]^5),
(Lr1[[2]]Lr1[[3]]Lr1[[8]]^2)/(Lr1[[4]]Lr1[[5]]Lr1[[6]]Lr1[[7]])}/.evalP//ComplexExpand//Simplify;
%-%%//Simplify


(* ::Subsection::Closed:: *)
(*r[2]*)


(* ::Input::Initialization:: *)
Lr2=Lr1/.pluckerRot[{1->2,2->3,3->4,4->5,5->6,6->1}];


{W[119]^2->-((Lr2[[4]] Lr2[[6]])/(Lr2[[2]] Lr2[[3]] Lr2[[8]])),
W[158]->(Lr2[[4]]^2 Lr2[[6]]^2)/(Lr2[[2]]^2 Lr2[[3]] Lr2[[8]]),
W[160]->(Lr2[[1]] Lr2[[4]])/(Lr2[[3]] Lr2[[8]]),
W[162]->(Lr2[[2]] Lr2[[3]] Lr2[[8]]^2)/(Lr2[[4]]^2 Lr2[[6]] Lr2[[7]]),
W[164]->(Lr2[[2]]^2 Lr2[[3]] Lr2[[5]] Lr2[[8]])/(Lr2[[1]] Lr2[[4]]^2 Lr2[[6]]^2),
W[166]->(Lr2[[2]] Lr2[[3]] Lr2[[8]]^2)/(Lr2[[4]]^2 Lr2[[6]]^2),
W[276]->(Lr2[[2]]^4 Lr2[[3]]^5 Lr2[[8]]^5)/(Lr2[[1]]^2 Lr2[[4]]^6 Lr2[[6]]^5 Lr2[[7]]),
W[278]->(Lr2[[4]] Lr2[[5]] Lr2[[6]] Lr2[[7]])/(Lr2[[2]] Lr2[[3]] Lr2[[8]]^2)}


{Wlist[[119]]^2,Wlist[[158]],Wlist[[160]],Wlist[[162]],
Wlist[[164]],Wlist[[166]],Wlist[[276]],Wlist[[278]]}/.hexkin/.sToP/.evalP//Simplify;
{-((Lr2[[4]] Lr2[[6]])/(Lr2[[2]] Lr2[[3]] Lr2[[8]])),
(Lr2[[4]]^2 Lr2[[6]]^2)/(Lr2[[2]]^2 Lr2[[3]] Lr2[[8]]),
(Lr2[[1]] Lr2[[4]])/(Lr2[[3]] Lr2[[8]]),
(Lr2[[2]] Lr2[[3]] Lr2[[8]]^2)/(Lr2[[4]]^2 Lr2[[6]] Lr2[[7]]),
(Lr2[[2]]^2 Lr2[[3]] Lr2[[5]] Lr2[[8]])/(Lr2[[1]] Lr2[[4]]^2 Lr2[[6]]^2),
(Lr2[[2]] Lr2[[3]] Lr2[[8]]^2)/(Lr2[[4]]^2 Lr2[[6]]^2),
(Lr2[[2]]^4 Lr2[[3]]^5 Lr2[[8]]^5)/(Lr2[[1]]^2 Lr2[[4]]^6 Lr2[[6]]^5 Lr2[[7]]),
(Lr2[[4]] Lr2[[5]] Lr2[[6]] Lr2[[7]])/(Lr2[[2]] Lr2[[3]] Lr2[[8]]^2)}/.sToP/.evalP//Expand//Simplify;
%-%%//Simplify


(* ::Subsection::Closed:: *)
(*r[3]*)


(* ::Input::Initialization:: *)
Lr3=Lr1/.pluckerRot[{4->6,6->5,5->4}];


{W[120]^2->-(Lr3[[4]] Lr3[[6]])/(Lr3[[2]] Lr3[[3]] Lr3[[8]]),
W[167]->(Lr3[[1]] Lr3[[4]]^3 Lr3[[6]]^2)/(Lr3[[2]]^2 Lr3[[3]]^2 Lr3[[8]]^2),
W[170]->(Lr3[[2]] Lr3[[3]] Lr3[[8]]^2)/(Lr3[[4]]^2 Lr3[[6]] Lr3[[7]]),
W[173]->(Lr3[[4]]^2 Lr3[[6]]^2)/(Lr3[[2]]^2 Lr3[[3]] Lr3[[8]]),
W[176]->(Lr3[[2]]^2 Lr3[[3]] Lr3[[5]] Lr3[[8]])/(Lr3[[1]] Lr3[[4]]^2 Lr3[[6]]^2),
W[179]->(Lr3[[4]]^2 Lr3[[6]]^2)/(Lr3[[2]] Lr3[[3]] Lr3[[8]]^2),
W[283]->(Lr3[[2]] Lr3[[3]] Lr3[[8]]^2)/(Lr3[[4]] Lr3[[5]] Lr3[[6]] Lr3[[7]]),
W[286]->(Lr3[[1]]^2 Lr3[[4]]^6 Lr3[[6]]^5 Lr3[[7]])/(Lr3[[2]]^4 Lr3[[3]]^5 Lr3[[8]]^5)}


{Wlist[[120]]^2,Wlist[[167]],Wlist[[170]],Wlist[[173]],
Wlist[[176]],Wlist[[179]],Wlist[[283]],Wlist[[286]]}/.hexkin/.sToP/.evalP//ComplexExpand//Simplify;
{-(Lr3[[4]] Lr3[[6]])/(Lr3[[2]] Lr3[[3]] Lr3[[8]]),
(Lr3[[1]] Lr3[[4]]^3 Lr3[[6]]^2)/(Lr3[[2]]^2 Lr3[[3]]^2 Lr3[[8]]^2),
(Lr3[[2]] Lr3[[3]] Lr3[[8]]^2)/(Lr3[[4]]^2 Lr3[[6]] Lr3[[7]]),
(Lr3[[4]]^2 Lr3[[6]]^2)/(Lr3[[2]]^2 Lr3[[3]] Lr3[[8]]),
(Lr3[[2]]^2 Lr3[[3]] Lr3[[5]] Lr3[[8]])/(Lr3[[1]] Lr3[[4]]^2 Lr3[[6]]^2),
(Lr3[[4]]^2 Lr3[[6]]^2)/(Lr3[[2]] Lr3[[3]] Lr3[[8]]^2),
(Lr3[[2]] Lr3[[3]] Lr3[[8]]^2)/(Lr3[[4]] Lr3[[5]] Lr3[[6]] Lr3[[7]]),
(Lr3[[1]]^2 Lr3[[4]]^6 Lr3[[6]]^5 Lr3[[7]])/(Lr3[[2]]^4 Lr3[[3]]^5 Lr3[[8]]^5)}/.evalP//ComplexExpand//Simplify;
%-%%//Simplify


(* ::Subsection::Closed:: *)
(*r[4]*)


(* ::Input::Initialization:: *)
Lr4=Lr1/.pluckerRot[{1->2,2->3,3->4,4->1}];


{W[121]^2->-((Lr4[[4]] Lr4[[6]])/(Lr4[[2]] Lr4[[3]] Lr4[[8]])),
W[168]->(Lr4[[2]]^2 Lr4[[3]]^2 Lr4[[8]]^2)/(Lr4[[1]] Lr4[[4]]^3 Lr4[[6]]^2),
W[171]->(Lr4[[4]]^2 Lr4[[6]] Lr4[[7]])/(Lr4[[2]] Lr4[[3]] Lr4[[8]]^2),
W[174]->(Lr4[[2]]^2 Lr4[[3]] Lr4[[8]])/(Lr4[[4]]^2 Lr4[[6]]^2)
W[177]->(Lr4[[1]] Lr4[[4]]^2 Lr4[[6]]^2)/(Lr4[[2]]^2 Lr4[[3]] Lr4[[5]] Lr4[[8]]),
W[180]->(Lr4[[2]] Lr4[[3]] Lr4[[8]]^2)/(Lr4[[4]]^2 Lr4[[6]]^2),
W[281]->(Lr4[[2]]^4 Lr4[[3]]^5 Lr4[[8]]^5)/(Lr4[[1]]^2 Lr4[[4]]^6 Lr4[[6]]^5 Lr4[[7]]),
W[284]->(Lr4[[4]] Lr4[[5]] Lr4[[6]] Lr4[[7]])/(Lr4[[2]] Lr4[[3]] Lr4[[8]]^2)}


{Wlist[[121]]^2,Wlist[[168]],Wlist[[171]],Wlist[[174]],
Wlist[[177]],Wlist[[180]],Wlist[[281]],Wlist[[284]]}/.hexkin/.sToP/.evalP//Expand//Simplify;
{-((Lr4[[4]] Lr4[[6]])/(Lr4[[2]] Lr4[[3]] Lr4[[8]])),
(Lr4[[2]]^2 Lr4[[3]]^2 Lr4[[8]]^2)/(Lr4[[1]] Lr4[[4]]^3 Lr4[[6]]^2),
(Lr4[[4]]^2 Lr4[[6]] Lr4[[7]])/(Lr4[[2]] Lr4[[3]] Lr4[[8]]^2),
(Lr4[[2]]^2 Lr4[[3]] Lr4[[8]])/(Lr4[[4]]^2 Lr4[[6]]^2),
(Lr4[[1]] Lr4[[4]]^2 Lr4[[6]]^2)/(Lr4[[2]]^2 Lr4[[3]] Lr4[[5]] Lr4[[8]]),
(Lr4[[2]] Lr4[[3]] Lr4[[8]]^2)/(Lr4[[4]]^2 Lr4[[6]]^2),
(Lr4[[2]]^4 Lr4[[3]]^5 Lr4[[8]]^5)/(Lr4[[1]]^2 Lr4[[4]]^6 Lr4[[6]]^5 Lr4[[7]]),
(Lr4[[4]] Lr4[[5]] Lr4[[6]] Lr4[[7]])/(Lr4[[2]] Lr4[[3]] Lr4[[8]]^2)}/.evalP//Expand//Simplify;
%-%%//Simplify


(* ::Subsection::Closed:: *)
(*r[5]*)


(* ::Input::Initialization:: *)
Lr5=Lr1/.pluckerRot[{1->3,3->5,5->6,6->1,2->4,4->2}];


(* ::Code::Initialization::Plain:: *)
{W[122]^2->-(Lr5[[4]] Lr5[[6]])/(Lr5[[2]] Lr5[[3]] Lr5[[8]]),
W[169]->(Lr5[[1]] Lr5[[4]]^3 Lr5[[6]]^2)/(Lr5[[2]]^2 Lr5[[3]]^2 Lr5[[8]]^2),
W[172]->(Lr5[[2]] Lr5[[3]] Lr5[[8]]^2)/(Lr5[[4]]^2 Lr5[[6]] Lr5[[7]]),
W[175]->(Lr5[[4]]^2 Lr5[[6]]^2)/(Lr5[[2]]^2 Lr5[[3]] Lr5[[8]]),
W[178]->(Lr5[[2]]^2 Lr5[[3]] Lr5[[5]] Lr5[[8]])/(Lr5[[1]] Lr5[[4]]^2 Lr5[[6]]^2),
W[181]->(Lr5[[4]]^2 Lr5[[6]]^2)/(Lr5[[2]] Lr5[[3]] Lr5[[8]]^2),
W[282]->(Lr5[[1]]^2 Lr5[[4]]^6 Lr5[[6]]^5 Lr5[[7]])/(Lr5[[2]]^4 Lr5[[3]]^5 Lr5[[8]]^5),
W[285]->(Lr5[[2]] Lr5[[3]] Lr5[[8]]^2)/(Lr5[[4]] Lr5[[5]] Lr5[[6]] Lr5[[7]])}


{Wlist[[122]]^2,Wlist[[169]],Wlist[[172]],Wlist[[175]],
Wlist[[178]],Wlist[[181]],Wlist[[282]],Wlist[[285]]}/.hexkin/.sToP/.evalP//Expand//Simplify;
{-(Lr5[[4]] Lr5[[6]])/(Lr5[[2]] Lr5[[3]] Lr5[[8]]),
(Lr5[[1]] Lr5[[4]]^3 Lr5[[6]]^2)/(Lr5[[2]]^2 Lr5[[3]]^2 Lr5[[8]]^2),
(Lr5[[2]] Lr5[[3]] Lr5[[8]]^2)/(Lr5[[4]]^2 Lr5[[6]] Lr5[[7]]),
(Lr5[[4]]^2 Lr5[[6]]^2)/(Lr5[[2]]^2 Lr5[[3]] Lr5[[8]]),
(Lr5[[2]]^2 Lr5[[3]] Lr5[[5]] Lr5[[8]])/(Lr5[[1]] Lr5[[4]]^2 Lr5[[6]]^2),
(Lr5[[4]]^2 Lr5[[6]]^2)/(Lr5[[2]] Lr5[[3]] Lr5[[8]]^2),
(Lr5[[1]]^2 Lr5[[4]]^6 Lr5[[6]]^5 Lr5[[7]])/(Lr5[[2]]^4 Lr5[[3]]^5 Lr5[[8]]^5),
(Lr5[[2]] Lr5[[3]] Lr5[[8]]^2)/(Lr5[[4]] Lr5[[5]] Lr5[[6]] Lr5[[7]])}/.sToP/.evalP//Expand//Simplify;
%-%%//Simplify


==> anc/Pentagon_data.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*5-point letters*)


(* ::Code:: *)
(*Quit[]*)


(* ::Section:: *)
(*Two-loop pentagon symbol alphabet in [1807.09812]*)


(* ::Text:: *)
(*The two-loop pentagon symbol alphabet provided in Gehrmann, Henn and Presti's paper: "Pentagon functions for massless planar scattering amplitudes".*)


Wlist={v[1],v[2],v[3],v[4],v[5],v[3]+v[4],v[4]+v[5],v[1]+v[5],
v[1]+v[2],v[2]+v[3],v[1]-v[4],v[2]-v[5],-v[1]+v[3],-v[2]+v[4],
-v[3]+v[5],-v[1]-v[2]+v[4],-v[2]-v[3]+v[5],v[1]-v[3]-v[4],
v[2]-v[4]-v[5],-v[1]+v[3]-v[5],-v[1]-v[2]+v[3]+v[4],-v[2]-v[3]+v[4]+v[5],
v[1]-v[3]-v[4]+v[5],v[1]+v[2]-v[4]-v[5],-v[1]+v[2]+v[3]-v[5],
(-Sqrt[d]+v[1] v[2]-v[2] v[3]+v[3] v[4]-v[1] v[5]-v[4] v[5])/(Sqrt[d]+v[1] v[2]-v[2] v[3]+v[3] v[4]-v[1] v[5]-v[4] v[5]),
(-Sqrt[d]-v[1] v[2]+v[2] v[3]-v[3] v[4]-v[1] v[5]+v[4] v[5])/(Sqrt[d]-v[1] v[2]+v[2] v[3]-v[3] v[4]-v[1] v[5]+v[4] v[5]),
(-Sqrt[d]-v[1] v[2]-v[2] v[3]+v[3] v[4]+v[1] v[5]-v[4] v[5])/(Sqrt[d]-v[1] v[2]-v[2] v[3]+v[3] v[4]+v[1] v[5]-v[4] v[5]),
(-Sqrt[d]+v[1] v[2]-v[2] v[3]-v[3] v[4]-v[1] v[5]+v[4] v[5])/(Sqrt[d]+v[1] v[2]-v[2] v[3]-v[3] v[4]-v[1] v[5]+v[4] v[5]),
(-Sqrt[d]-v[1] v[2]+v[2] v[3]-v[3] v[4]+v[1] v[5]-v[4] v[5])/(Sqrt[d]-v[1] v[2]+v[2] v[3]-v[3] v[4]+v[1] v[5]-v[4] v[5])
,Sqrt[d]}/.d:>(v[1]v[2]+v[2]v[3]-v[3]v[4]+v[4]v[5]-v[5]v[1])^2-4 v[1]v[2]v[3](v[2]-v[4]-v[5]);


(* ::Section::Closed:: *)
(*Evaluate spinor helicity brackets and Plucker coordinates*)


(* ::Subsection::Closed:: *)
(*Definitions*)


(* ::Input::Initialization:: *)
ZZ=Table[x[i,j],{i,1,5},{j,1,3}];


(* ::Input::Initialization:: *)
randEval={x[1,1]->167,x[1,2]->241,x[1,3]->233,x[2,1]->433,x[2,2]->109,x[2,3]->79,x[3,1]->151,x[3,2]->173,x[3,3]->359,x[4,1]->97,x[4,2]->101,x[4,3]->53,x[5,1]->67,x[5,2]->467,x[5,3]->401};


(* ::Input::Initialization:: *)
(*randEval=Table[x[i,j]->RandomPrime[{50,500}],{i,1,5},{j,1,3}]//Flatten*)


(* ::Input::Initialization:: *)
sToP:={SpinorAngle[a_,b_]:>Signature[{a,b}]P@@Sort[{a,b}],SpinorSquare[a_,b_]:>Signature[{a,b}](-1)^(a+b+1) P@@Complement[{1,2,3,4,5},{a,b}]}


(* ::Input::Initialization:: *)
evalP:={P[a__]:>(B[a]/.randEval)}


(* ::Input::Initialization:: *)
B[a_,b_,c_]:=Det[{ZZ[[a]],ZZ[[b]],ZZ[[c]]}]
B[a_,b_]:=Det[{ZZ[[a,1;;2]],ZZ[[b,1;;2]]}]


(* ::Input::Initialization:: *)
penkin:={v[1]->SpinorAngle[1,2] SpinorSquare[1,2],v[2]->SpinorAngle[2,3] SpinorSquare[2,3],v[3]->SpinorAngle[3,4] SpinorSquare[3,4],v[4]->SpinorAngle[4,5] SpinorSquare[4,5],v[5]->SpinorAngle[5,1] SpinorSquare[5,1]}


(* ::Subsection::Closed:: *)
(*Examples*)


(* ::Text:: *)
(*penkin maps the variables in the symbol letters (v[i]) to spinor helicity brackets*)


(* ::Input::Initialization:: *)
v[1]/.penkin


(* ::Text:: *)
(*sToP maps spinor helicity bracket to Plucker coordinate of Fl[2,3;5]*)


(* ::Input::Initialization:: *)
v[1]/.penkin/.sToP


(* ::Text:: *)
(*evalP evaluate the numerical value of the Plucker coordinate with respect to a fixed random matrix*)


(* ::Input::Initialization:: *)
v[1]/.penkin/.sToP/.evalP


(* ::Subsection::Closed:: *)
(*Sanity checks: antisymmetry of spinor bracket, Schouten identity and momentum conservation*)


(* ::Input::Initialization:: *)
Table[SpinorAngle[i,j]+SpinorAngle[j,i],{i,1,5},{j,1,5}]/.sToP/.evalP//Flatten//DeleteDuplicates


(* ::Input::Initialization:: *)
Table[SpinorSquare[i,j]+SpinorSquare[j,i],{i,1,5},{j,1,5}]/.sToP/.evalP//Flatten//DeleteDuplicates


(* ::Input::Initialization:: *)
Table[SpinorAngle[i,j]SpinorAngle[k,l]+SpinorAngle[j,k]SpinorAngle[i,l]+SpinorAngle[k,i]SpinorAngle[j,l],{i,1,5},{j,1,5},{k,1,5},{l,1,5}]/.sToP/.evalP//Flatten//DeleteDuplicates


(* ::Input::Initialization:: *)
Table[Sum[SpinorAngle[i,j]SpinorSquare[j,k],{j,1,5}],{i,1,5},{k,1,5}]/.sToP/.evalP//Flatten//DeleteDuplicates


(* ::Section::Closed:: *)
(*Cluster variables of Fl[2,3;5]*)


cyclic5=Table[Thread[{1,2,3,4,5}->i],{i,{{1,2,3,4,5},{2,3,4,5,1},{3,4,5,1,2},{4,5,1,2,3},{5,1,2,3,4}}}];


{a[1],a[2],a[3],a[4],a[5],a[6],a[7],a[8],a[9],a[10]}=
(P[1,2]/.cyclic5)~Join~(P[1,3]/.cyclic5);

{b[1],b[2],b[3],b[4],b[5],b[6],b[7],b[8],b[9],b[10]}=
(P[3,4,5]/.cyclic5)~Join~(P[2,4,5]/.cyclic5);

{c[1],c[2],c[3],c[4],c[5],c[6],c[7],c[8],c[9],c[10],c[11],c[12],c[13],c[14],c[15]}=
(-P[3,5] P[1,2,4]-P[1,2] P[3,4,5]/.cyclic5)~Join~
(P[4,5] P[1,2,3]-P[1,2] P[3,4,5]/.cyclic5)~Join~
(P[2,5] P[1,3,4]-P[1,4] P[2,3,5]/.cyclic5);


(* ::Section::Closed:: *)
(*Matching symbol letters*)


(* ::Text:: *)
(*We provide the combination of the cluster variables to match with the letters.*)
(*Note that the replacement rules are only valid for Re[\[Epsilon][1,2,3,4]]>0. *)
(*For Re[\[Epsilon][1,2,3,4]]<0, W[26]-W[30] map to the inverse of what is given below.*)


(*\[Epsilon][1,2,3,4]*)
SpinorAngle[1,2]SpinorAngle[4,5]SpinorSquare[2,4]SpinorSquare[1,5]-
SpinorSquare[1,2]SpinorSquare[4,5]SpinorAngle[2,4]SpinorAngle[1,5]/.sToP/.evalP


{W[1]->a[1] b[1],W[2]->a[2] b[2],W[3]->a[3] b[3],W[4]->a[4] b[4],W[5]->a[5] b[5],
W[6]->-c[1],W[7]->-c[2],W[8]->-c[3],W[9]->-c[4],W[10]->-c[5],W[11]->-c[6],W[12]->-c[7],
W[13]->-c[8],W[14]->-c[9],W[15]->-c[10],W[16]->-a[6] b[6],W[17]->-a[7] b[7],
W[18]->-a[8] b[8],W[19]->-a[9] b[9],W[20]->-a[10] b[10],W[21]->c[11],W[22]->c[12],
W[23]->c[13],W[24]->c[14],W[25]->c[15],W[26]->-((a[1] a[4] b[5] b[7])/(a[5] a[7] b[1] b[4])),
W[27]->-((a[2] a[5] b[1] b[8])/(a[1] a[8] b[2] b[5])),
W[28]->-((a[1] a[3] b[2] b[9])/(a[2] a[9] b[1] b[3])),
W[29]->-((a[2] a[4] b[3] b[10])/(a[3] a[10] b[2] b[4])),
W[30]->-((a[3] a[5] b[4] b[6])/(a[4] a[6] b[3] b[5]))}


Table[Wlist[[i]],{i,1,30}]/.penkin/.sToP/.evalP;
{a[1]b[1],a[2]b[2],a[3]b[3],a[4]b[4],a[5]b[5],
-c[1],-c[2],-c[3],-c[4],-c[5],
-c[6],-c[7],-c[8],-c[9],-c[10],
-a[6]b[6],-a[7]b[7],-a[8]b[8],-a[9]b[9],-a[10]b[10],
c[11],c[12],c[13],c[14],c[15],
-((a[1]a[4]b[7]b[5])/(a[7]a[5]b[1]b[4])),
-((a[2]a[5]b[8]b[1])/(a[8]a[1]b[2]b[5])),
-((a[3]a[1]b[9]b[2])/(a[9]a[2]b[3]b[1])),
-((a[4]a[2]b[10]b[3])/(a[10]a[3]b[4]b[2])),
-((a[5]a[3]b[6]b[4])/(a[6]a[4]b[5]b[3]))
}/.evalP;
%-%%//DeleteDuplicates

